A simple and efficient route towards improved energetics within the framework of density-corrected density functional theory

The crucial step in density-corrected Hartree-Fock density functional theory (DC(HF)-DFT) is to decide whether the density produced by the density functional for a specific calculation is erroneous and hence should be replaced by, in this case, the HF density. We introduce an indicator, based on the difference in non-interacting kinetic energies between DFT and HF calculations, to determine when the HF density is the better option. Our kinetic energy indicator directly compares the self-consistent density of the analysed functional with the HF density, is size-intensive, reliable, and most importantly highly efficient. Moreover, we present a procedure that makes best use of the computed quantities necessary for DC(HF)-DFT by additionally evaluating a related hybrid functional and, in that way, not only "corrects" the density but also the functional itself; we call that procedure corrected Hartree-Fock density functional theory (C(HF)-DFT).

==> anc/geometries_and_references/B30/01.xyz <==
3

Cl -2.1719431932 0.0000000000 0.0000000000
Cl 0.1445805245 0.0000000000 0.0000000000
F 2.0273626686 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/01a.xyz <==
1

Cl -2.1719431932 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/01b.xyz <==
2

Cl 0.1445805245 0.0000000000 0.0000000000
F 2.0273626686 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/02.xyz <==
3

Br -2.2674841976 0.0000000000 0.0000000000
Cl 0.1844323608 0.0000000000 0.0000000000
F 2.0830518368 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/02a.xyz <==
1

Br -2.2674841976 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/02b.xyz <==
2

Cl 0.1844323608 0.0000000000 0.0000000000
F 2.0830518368 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/03.xyz <==
3

Cl -2.2799236505 0.0000000000 0.0000000000
Br 0.1596086857 0.0000000000 0.0000000000
F 2.1203149648 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/03a.xyz <==
1

Cl -2.2799236505 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/03b.xyz <==
2

Br 0.1596086857 0.0000000000 0.0000000000
F 2.1203149648 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/04.xyz <==
3

Br -2.3807333810 0.0000000000 0.0000000000
Br 0.2069511680 0.0000000000 0.0000000000
F 2.1737822130 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/04a.xyz <==
1

Br -2.3807333810 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/04b.xyz <==
2

Br 0.2069511680 0.0000000000 0.0000000000
F 2.1737822130 0.0000000000 0.0000000000


==> anc/geometries_and_references/B30/05.xyz <==
6

N -0.0000043440 0.0000000000 -0.0236303944
Cl -0.0000007469 0.0000000000 2.2963799999
H 0.9488354190 0.0000000000 -0.3812139995
H -0.4744069868 -0.8216933767 -0.3811831150
H -0.4744069868 0.8216933767 -0.3811831150
F -0.0000063546 0.0000000000 3.9994306239


==> anc/geometries_and_references/B30/05a.xyz <==
4

N -0.0000043440 0.0000000000 -0.0236303944
H 0.9488354190 0.0000000000 -0.3812139995
H -0.4744069868 -0.8216933767 -0.3811831150
H -0.4744069868 0.8216933767 -0.3811831150


==> anc/geometries_and_references/B30/05b.xyz <==
2

Cl -0.0000007469 0.0000000000 2.2963799999
F -0.0000063546 0.0000000000 3.9994306239


==> anc/geometries_and_references/B30/06.xyz <==
6

N -0.0000143205 0.0000000000 -0.0181807681
Br -0.0000073539 0.0000000000 2.3363631259
H 0.9492689748 0.0000000000 -0.3754086403
H -0.4746226672 -0.8220852228 -0.3753732558
H -0.4746226672 0.8220852228 -0.3753732558
F -0.0000019660 0.0000000000 4.1641427940


==> anc/geometries_and_references/B30/06a.xyz <==
4

N -0.0000143205 0.0000000000 -0.0181807681
H 0.9492689748 0.0000000000 -0.3754086403
H -0.4746226672 -0.8220852228 -0.3753732558
H -0.4746226672 0.8220852228 -0.3753732558


==> anc/geometries_and_references/B30/06b.xyz <==
2

Br -0.0000073539 0.0000000000 2.3363631259
F -0.0000019660 0.0000000000 4.1641427940


==> anc/geometries_and_references/B30/07.xyz <==
4

Cl -2.0558908676 -0.0595688067 0.0000000000
S 0.3966488874 -0.2373989707 0.0000000000
F 2.1446273964 -0.2770573926 0.0000000000
F 0.4595045838 1.3976351700 0.0000000000


==> anc/geometries_and_references/B30/07a.xyz <==
1

Cl -2.0558908676 -0.0595688067 0.0000000000


==> anc/geometries_and_references/B30/07b.xyz <==
3

S 0.3966488874 -0.2373989707 0.0000000000
F 2.1446273964 -0.2770573926 0.0000000000
F 0.4595045838 1.3976351700 0.0000000000


==> anc/geometries_and_references/B30/08.xyz <==
4

Br -2.2087208049 -0.0781373829 0.0000000000
S 0.4581676307 -0.2276278759 0.0000000000
F 2.1882570324 -0.2752322992 0.0000000000
F 0.5071861418 1.4046175580 0.0000000000


==> anc/geometries_and_references/B30/08a.xyz <==
1

Br -2.2087208049 -0.0781373829 0.0000000000


==> anc/geometries_and_references/B30/08b.xyz <==
3

S 0.4581676307 -0.2276278759 0.0000000000
F 2.1882570324 -0.2752322992 0.0000000000
F 0.5071861418 1.4046175580 0.0000000000


==> anc/geometries_and_references/B30/09.xyz <==
4

Cl -2.1140937526 -0.0557507204 0.0000000000
Se 0.3636809596 -0.2976354279 0.0000000000
F 2.2415481922 -0.2916192381 0.0000000000
F 0.4537546008 1.4686053863 0.0000000000


==> anc/geometries_and_references/B30/09a.xyz <==
1

Cl -2.1140937526 -0.0557507204 0.0000000000


==> anc/geometries_and_references/B30/09b.xyz <==
3

Se 0.3636809596 -0.2976354279 0.0000000000
F 2.2415481922 -0.2916192381 0.0000000000
F 0.4537546008 1.4686053863 0.0000000000


==> anc/geometries_and_references/B30/10.xyz <==
4

Br -2.2531550746 -0.0716210862 0.0000000000
Se 0.4156980631 -0.2904197100 0.0000000000
F 2.2842547181 -0.2891629999 0.0000000000
F 0.4980922933 1.4748237961 0.0000000000


==> anc/geometries_and_references/B30/10a.xyz <==
1

Br -2.2531550746 -0.0716210862 0.0000000000


==> anc/geometries_and_references/B30/10b.xyz <==
3

Se 0.4156980631 -0.2904197100 0.0000000000
F 2.2842547181 -0.2891629999 0.0000000000
F 0.4980922933 1.4748237961 0.0000000000


==> anc/geometries_and_references/B30/11.xyz <==
7

N 2.2157663980 -0.3178557715 0.0000000000
S -0.3396605471 -0.3819806270 0.0000000000
H 2.5084767620 0.2094901191 -0.8163126362
H 2.5084767620 0.2094901191 0.8163126362
H 2.7360591310 -1.1892136176 0.0000000000
F -1.9651130568 -0.2197698111 0.0000000000
F -0.0615654490 1.2156395891 0.0000000000


==> anc/geometries_and_references/B30/11a.xyz <==
4

N 2.2157663980 -0.3178557715 0.0000000000
H 2.5084767620 0.2094901191 -0.8163126362
H 2.5084767620 0.2094901191 0.8163126362
H 2.7360591310 -1.1892136176 0.0000000000


==> anc/geometries_and_references/B30/11b.xyz <==
3

S -0.3396605471 -0.3819806270 0.0000000000
F -1.9651130568 -0.2197698111 0.0000000000
F -0.0615654490 1.2156395891 0.0000000000


==> anc/geometries_and_references/B30/12.xyz <==
7

Se 0.3146135113 -0.2319984103 0.0083811395
N 0.1862497304 2.2164655918 0.0779595112
F 0.2908498011 0.2212170880 -1.6894779245
F 0.4047007192 -1.9505773254 -0.4271688145
H -0.6474283516 2.4902526342 -0.4322027365
H 0.9867284068 2.5759231504 -0.4322052716
H 0.1622461828 2.6743872713 0.9835840964


==> anc/geometries_and_references/B30/12a.xyz <==
4

N 0.1862497304 2.2164655918 0.0779595112
H -0.6474283516 2.4902526342 -0.4322027365
H 0.9867284068 2.5759231504 -0.4322052716
H 0.1622461828 2.6743872713 0.9835840964


==> anc/geometries_and_references/B30/12b.xyz <==
3

Se 0.3146135113 -0.2319984103 0.0083811395
F 0.2908498011 0.2212170880 -1.6894779245
F 0.4047007192 -1.9505773254 -0.4271688145


==> anc/geometries_and_references/B30/13.xyz <==
5

S 0.8295868027 0.6122960055 0.0000000000
Cl -0.4248113478 3.2754486925 0.0000000000
C 0.1435795209 -0.8275345060 0.0000000000
F -0.2741774879 -1.5301050960 1.0653565240
F -0.2741774879 -1.5301050960 -1.0653565240


==> anc/geometries_and_references/B30/13a.xyz <==
1

Cl -0.4248113478 3.2754486925 0.0000000000


==> anc/geometries_and_references/B30/13b.xyz <==
4

S 0.8295868027 0.6122960055 0.0000000000
C 0.1435795209 -0.8275345060 0.0000000000
F -0.2741774879 -1.5301050960 1.0653565240
F -0.2741774879 -1.5301050960 -1.0653565240


==> anc/geometries_and_references/B30/14.xyz <==
5

S 0.8764640943 0.5553720453 0.0000000000
Br -0.4687992409 3.4196811168 0.0000000000
C 0.1481991323 -0.8635315234 0.0000000000
F -0.2779319928 -1.5557658193 1.0647196196
F -0.2779319928 -1.5557658193 -1.0647196196


==> anc/geometries_and_references/B30/14a.xyz <==
1

Br -0.4687992409 3.4196811168 0.0000000000


==> anc/geometries_and_references/B30/14b.xyz <==
4

S 0.8764640943 0.5553720453 0.0000000000
C 0.1481991323 -0.8635315234 0.0000000000
F -0.2779319928 -1.5557658193 1.0647196196
F -0.2779319928 -1.5557658193 -1.0647196196


==> anc/geometries_and_references/B30/15.xyz <==
5

Se 0.7378260661 0.7440363681 0.0000000000
Cl -0.3594688480 3.4276361682 0.0000000000
C 0.1383790526 -0.9141601303 0.0000000000
F -0.2583681353 -1.6287562029 1.0672960532
F -0.2583681353 -1.6287562029 -1.0672960532


==> anc/geometries_and_references/B30/15a.xyz <==
1

Cl -0.3594688480 3.4276361682 0.0000000000


==> anc/geometries_and_references/B30/15b.xyz <==
4

Se 0.7378260661 0.7440363681 0.0000000000
C 0.1383790526 -0.9141601303 0.0000000000
F -0.2583681353 -1.6287562029 1.0672960532
F -0.2583681353 -1.6287562029 -1.0672960532


==> anc/geometries_and_references/B30/16.xyz <==
5

Se 0.7622209160 0.6947954720 0.0000000000
Br -0.3917232238 3.5856949204 0.0000000000
C 0.1377473675 -0.9521233538 0.0000000000
F -0.2541275299 -1.6641835193 1.0667116190
F -0.2541275299 -1.6641835193 -1.0667116190


==> anc/geometries_and_references/B30/16a.xyz <==
1

Br -0.3917232238 3.5856949204 0.0000000000


==> anc/geometries_and_references/B30/16b.xyz <==
4

Se 0.7622209160 0.6947954720 0.0000000000
C 0.1377473675 -0.9521233538 0.0000000000
F -0.2541275299 -1.6641835193 1.0667116190
F -0.2541275299 -1.6641835193 -1.0667116190


==> anc/geometries_and_references/B30/17.xyz <==
8

S -0.0020691613 0.2323473386 0.0000000000
N 0.0006198381 3.5325954775 0.0000000000
C 0.0008538040 -1.3717646591 0.0000000000
F 0.0022825815 -2.1574060705 1.0593787603
F 0.0022825815 -2.1574060705 -1.0593787603
H 0.4764058108 3.9113937136 0.8128553497
H -0.9303412654 3.9375965570 0.0000000000
H 0.4764058108 3.9113937136 -0.8128553497


==> anc/geometries_and_references/B30/17a.xyz <==
4

N 0.0006198381 3.5325954775 0.0000000000
H 0.4764058108 3.9113937136 0.8128553497
H -0.9303412654 3.9375965570 0.0000000000
H 0.4764058108 3.9113937136 -0.8128553497


==> anc/geometries_and_references/B30/17b.xyz <==
4

S -0.0020691613 0.2323473386 0.0000000000
C 0.0008538040 -1.3717646591 0.0000000000
F 0.0022825815 -2.1574060705 1.0593787603
F 0.0022825815 -2.1574060705 -1.0593787603


==> anc/geometries_and_references/B30/18.xyz <==
8

Se -0.0019766792 0.3256098524 0.0000000000
N 0.0034695361 3.5558888555 0.0000000000
C 0.0004322207 -1.4362373784 0.0000000000
F 0.0014987960 -2.2174749607 1.0605577528
F 0.0014987960 -2.2174749607 -1.0605577528
H 0.4762079831 3.9375998654 0.8133292254
H -0.9308886360 3.9532188612 0.0000000000
H 0.4762079831 3.9375998654 -0.8133292254


==> anc/geometries_and_references/B30/18a.xyz <==
4

N 0.0034695361 3.5558888555 0.0000000000
H 0.4762079831 3.9375998654 0.8133292254
H -0.9308886360 3.9532188612 0.0000000000
H 0.4762079831 3.9375998654 -0.8133292254


==> anc/geometries_and_references/B30/18b.xyz <==
4

Se -0.0019766792 0.3256098524 0.0000000000
C 0.0004322207 -1.4362373784 0.0000000000
F 0.0014987960 -2.2174749607 1.0605577528
F 0.0014987960 -2.2174749607 -1.0605577528


==> anc/geometries_and_references/B30/19.xyz <==
6

S 0.0000000000 0.0000553556 -0.6565980388
Cl 0.0000000000 -0.0000501167 -3.7029238205
P 0.0000000000 0.0000081732 1.2313460427
F 0.0000000000 1.3572487843 2.0254520612
F -1.1754084867 -0.6786310981 2.0253568777
F 1.1754084867 -0.6786310981 2.0253568777


==> anc/geometries_and_references/B30/19a.xyz <==
1

Cl 0.0000000000 -0.0000501167 -3.7029238205


==> anc/geometries_and_references/B30/19b.xyz <==
5

S 0.0000000000 0.0000553556 -0.6565980388
P 0.0000000000 0.0000081732 1.2313460427
F 0.0000000000 1.3572487843 2.0254520612
F -1.1754084867 -0.6786310981 2.0253568777
F 1.1754084867 -0.6786310981 2.0253568777


==> anc/geometries_and_references/B30/20.xyz <==
6

S 0.0000000000 -0.0000013026 -0.6140869206
Br 0.0000000000 -0.0000051669 -3.8875431486
P 0.0000000000 -0.0000064535 1.2712716672
F 0.0000000000 1.3576985932 2.0594886851
F -1.1757900496 -0.6788428351 2.0594598584
F 1.1757900496 -0.6788428351 2.0594598584


==> anc/geometries_and_references/B30/20a.xyz <==
1

Br 0.0000000000 -0.0000051669 -3.8875431486


==> anc/geometries_and_references/B30/20b.xyz <==
5

S 0.0000000000 -0.0000013026 -0.6140869206
P 0.0000000000 -0.0000064535 1.2712716672
F 0.0000000000 1.3576985932 2.0594886851
F -1.1757900496 -0.6788428351 2.0594598584
F 1.1757900496 -0.6788428351 2.0594598584


==> anc/geometries_and_references/B30/21.xyz <==
6

Se 0.0000000000 0.0000018782 -0.8194764720
Cl 0.0000000000 -0.0000084297 -3.6889513499
P 0.0000000000 -0.0000047592 1.2546132901
F 0.0000000000 1.3574531475 2.0670945695
F -1.1755782906 -0.6787209184 2.0670599811
F 1.1755782906 -0.6787209184 2.0670599811


==> anc/geometries_and_references/B30/21a.xyz <==
1

Cl 0.0000000000 -0.0000084297 -3.6889513499


==> anc/geometries_and_references/B30/21b.xyz <==
5

Se 0.0000000000 0.0000018782 -0.8194764720
P 0.0000000000 -0.0000047592 1.2546132901
F 0.0000000000 1.3574531475 2.0670945695
F -1.1755782906 -0.6787209184 2.0670599811
F 1.1755782906 -0.6787209184 2.0670599811


==> anc/geometries_and_references/B30/22.xyz <==
6

Se 0.0000000000 0.0000014350 -0.7715240424
Br 0.0000000000 -0.0000076238 -3.8692539248
P 0.0000000000 -0.0000051446 1.2930831306
F 0.0000000000 1.3578150365 2.0983939570
F -1.1758915741 -0.6789018515 2.0983604398
F 1.1758915741 -0.6789018515 2.0983604398


==> anc/geometries_and_references/B30/22a.xyz <==
1

Br 0.0000000000 -0.0000076238 -3.8692539248


==> anc/geometries_and_references/B30/22b.xyz <==
5

Se 0.0000000000 0.0000014350 -0.7715240424
P 0.0000000000 -0.0000051446 1.2930831306
F 0.0000000000 1.3578150365 2.0983939570
F -1.1758915741 -0.6789018515 2.0983604398
F 1.1758915741 -0.6789018515 2.0983604398


==> anc/geometries_and_references/B30/23.xyz <==
9

S 0.0000000000 -0.0000309152 -0.9266177392
N 0.0000000000 -0.0000099296 -4.2233331797
P 0.0000000000 -0.0000073859 0.9593712485
F 0.0000000000 1.3628544090 1.7058489453
F -1.1802437055 -0.6814027585 1.7058570411
F 1.1802437055 -0.6814027585 1.7058570411
H 0.0000000000 -0.9385721890 -4.6101969842
H -0.8128122095 0.4692857638 -4.6100931864
H 0.8128122095 0.4692857638 -4.6100931864


==> anc/geometries_and_references/B30/23a.xyz <==
4

N 0.0000000000 -0.0000099296 -4.2233331797
H 0.0000000000 -0.9385721890 -4.6101969842
H -0.8128122095 0.4692857638 -4.6100931864
H 0.8128122095 0.4692857638 -4.6100931864


==> anc/geometries_and_references/B30/23b.xyz <==
5

S 0.0000000000 -0.0000309152 -0.9266177392
P 0.0000000000 -0.0000073859 0.9593712485
F 0.0000000000 1.3628544090 1.7058489453
F -1.1802437055 -0.6814027585 1.7058570411
F 1.1802437055 -0.6814027585 1.7058570411


==> anc/geometries_and_references/B30/24.xyz <==
9

Se 0.000000000 0.000001660 -1.057028890
N 0.000000000 0.000006460 -4.226404000
P 0.000000000 -0.000004260 0.987404230
F 0.000000000 1.363045650 1.740336660
F -1.180417790 -0.681511970 1.740311040
F 1.180417790 -0.681511970 1.740311040
H 0.000000000 -0.939835330 -4.609450190
H -0.813902280 0.469909880 -4.609424940
H 0.813902280 0.469909880 -4.609424940


==> anc/geometries_and_references/B30/24a.xyz <==
4

N 0.000000000 0.000006460 -4.226404000
H 0.000000000 -0.939835330 -4.609450190
H -0.813902280 0.469909880 -4.609424940
H 0.813902280 0.469909880 -4.609424940


==> anc/geometries_and_references/B30/24b.xyz <==
5

Se 0.000000000 0.000001660 -1.057028890
P 0.000000000 -0.000004260 0.987404230
F 0.000000000 1.363045650 1.740336660
F -1.180417790 -0.681511970 1.740311040
F 1.180417790 -0.681511970 1.740311040


==> anc/geometries_and_references/B30/25.xyz <==
5

Cl 2.2242961205 -0.0634470641 0.0000000000
P -0.4319829485 -0.2735847606 0.0000000000
F -0.3968502727 0.7763806919 1.2013591842
F -0.3968502727 0.7763806919 -1.2013591842
F -2.0952326267 -0.2851795591 0.0000000000


==> anc/geometries_and_references/B30/25a.xyz <==
1

Cl 2.2242961205 -0.0634470641 0.0000000000


==> anc/geometries_and_references/B30/25b.xyz <==
4

P -0.4319829485 -0.2735847606 0.0000000000
F -0.3968502727 0.7763806919 1.2013591842
F -0.3968502727 0.7763806919 -1.2013591842
F -2.0952326267 -0.2851795591 0.0000000000


==> anc/geometries_and_references/B30/26.xyz <==
5

Br 2.4621387168 -0.0922842629 0.0000000000
P -0.5063357975 -0.2599702647 0.0000000000
F -0.4506238962 0.7878032316 1.1957531374
F -0.4506238962 0.7878032316 -1.1957531374
F -2.1511651269 -0.2928119355 0.0000000000


==> anc/geometries_and_references/B30/26a.xyz <==
1

Br 2.4621387168 -0.0922842629 0.0000000000


==> anc/geometries_and_references/B30/26b.xyz <==
4

P -0.5063357975 -0.2599702647 0.0000000000
F -0.4506238962 0.7878032316 1.1957531374
F -0.4506238962 0.7878032316 -1.1957531374
F -2.1511651269 -0.2928119355 0.0000000000


==> anc/geometries_and_references/B30/27.xyz <==
5

Cl 2.2058648373 -0.0705941428 0.0000000000
As -0.3557719807 -0.3350601348 0.0000000000
F -0.3850041411 0.8243913792 1.2978186450
F -0.3850041411 0.8243913792 -1.2978186450
F -2.1766945746 -0.3125984808 0.0000000000


==> anc/geometries_and_references/B30/27a.xyz <==
1

Cl 2.2058648373 -0.0705941428 0.0000000000


==> anc/geometries_and_references/B30/27b.xyz <==
4

As -0.3557719807 -0.3350601348 0.0000000000
F -0.3850041411 0.8243913792 1.2978186450
F -0.3850041411 0.8243913792 -1.2978186450
F -2.1766945746 -0.3125984808 0.0000000000


==> anc/geometries_and_references/B30/28.xyz <==
5

Br 2.4002452702 -0.1008171595 0.0000000000
As -0.4147909220 -0.3226545406 0.0000000000
F -0.4308627687 0.8384806519 1.2914139893
F -0.4308627687 0.8384806519 -1.2914139893
F -2.2203488107 -0.3229496037 0.0000000000


==> anc/geometries_and_references/B30/28a.xyz <==
1

Br 2.4002452702 -0.1008171595 0.0000000000


==> anc/geometries_and_references/B30/28b.xyz <==
4

As -0.4147909220 -0.3226545406 0.0000000000
F -0.4308627687 0.8384806519 1.2914139893
F -0.4308627687 0.8384806519 -1.2914139893
F -2.2203488107 -0.3229496037 0.0000000000


==> anc/geometries_and_references/B30/29.xyz <==
8

N -2.6322269453 0.6541205470 0.0000000000
P 0.2398071498 0.4042331045 0.0000000000
H -2.9454767165 0.1337767872 0.8140038096
H -3.1423895564 1.5317526597 0.0000000000
H -2.9454767165 0.1337767872 -0.8140038096
F 1.7613999903 -0.0701263192 0.0000000000
F -0.2191236027 -0.5380417832 -1.1908410699
F -0.2191236027 -0.5380417832 1.1908410699


==> anc/geometries_and_references/B30/29a.xyz <==
4

N -2.6322269453 0.6541205470 0.0000000000
H -2.9454767165 0.1337767872 0.8140038096
H -3.1423895564 1.5317526597 0.0000000000
H -2.9454767165 0.1337767872 -0.8140038096


==> anc/geometries_and_references/B30/29b.xyz <==
4

P 0.2398071498 0.4042331045 0.0000000000
F 1.7613999903 -0.0701263192 0.0000000000
F -0.2191236027 -0.5380417832 -1.1908410699
F -0.2191236027 -0.5380417832 1.1908410699


==> anc/geometries_and_references/B30/30.xyz <==
8

N -2.5482627171 0.6523382723 0.0000000000
As 0.1217526224 0.5074562690 0.0000000000
H -2.8220823290 0.1130849518 0.8160220685
H -3.1014369687 1.5033395665 0.0000000000
H -2.8220823290 0.1130849518 -0.8160220685
F 1.7611916115 -0.0731098613 0.0000000000
F -0.3456099451 -0.5507670751 -1.2862303866
F -0.3456099451 -0.5507670751 1.2862303866


==> anc/geometries_and_references/B30/30a.xyz <==
4

N -2.5482627171 0.6523382723 0.0000000000
H -2.8220823290 0.1130849518 0.8160220685
H -3.1014369687 1.5033395665 0.0000000000
H -2.8220823290 0.1130849518 -0.8160220685


==> anc/geometries_and_references/B30/30b.xyz <==
4

As 0.1217526224 0.5074562690 0.0000000000
F 1.7611916115 -0.0731098613 0.0000000000
F -0.3456099451 -0.5507670751 -1.2862303866
F -0.3456099451 -0.5507670751 1.2862303866


==> anc/geometries_and_references/B30/cm <==
01 -1 1
01a -1 1
01b 0 1
02 -1 1
02a -1 1
02b 0 1
03 -1 1
03a -1 1
03b 0 1
04 -1 1
04a -1 1
04b 0 1
05 0 1
05a 0 1
05b 0 1
06 0 1
06a 0 1
06b 0 1
07 -1 1
07a -1 1
07b 0 1
08 -1 1
08a -1 1
08b 0 1
09 -1 1
09a -1 1
09b 0 1
10 -1 1
10a -1 1
10b 0 1
11 0 1
11a 0 1
11b 0 1
12 0 1
12a 0 1
12b 0 1
13 -1 1
13a -1 1
13b 0 1
14 -1 1
14a -1 1
14b 0 1
15 -1 1
15a -1 1
15b 0 1
16 -1 1
16a -1 1
16b 0 1
17 0 1
17a 0 1
17b 0 1
18 0 1
18a 0 1
18b 0 1
19 -1 1
19a -1 1
19b 0 1
20 -1 1
20a -1 1
20b 0 1
21 -1 1
21a -1 1
21b 0 1
22 -1 1
22a -1 1
22b 0 1
23 0 1
23a 0 1
23b 0 1
24 0 1
24a 0 1
24b 0 1
25 -1 1
25a -1 1
25b 0 1
26 -1 1
26a -1 1
26b 0 1
27 -1 1
27a -1 1
27b 0 1
28 -1 1
28a -1 1
28b 0 1
29 0 1
29a 0 1
29b 0 1
30 0 1
30a 0 1
30b 0 1


==> anc/geometries_and_references/B30/references <==
Taken from Otero-de-la-Roza, A.; Johnson, E. R.; DiLabio, G. A.
J. Chem. Theory Comput. 2014, 10, 5436–5447;
Bauzá, A.; Alkorta, I.; Frontera, A.; Elguero, J.
J. Chem. Theory Comput. 2013, 9, 5201–5210.
All values are in kcal/mol.

1 01 01a 01b 1 -1 -1 -43.91
2 02 02a 02b 1 -1 -1 -42.61
3 03 03a 03b 1 -1 -1 -46.42
4 04 04a 04b 1 -1 -1 -43.67
5 05 05a 05b 1 -1 -1 -12.1
6 06 06a 06b 1 -1 -1 -16.03
7 07 07a 07b 1 -1 -1 -31.52
8 08 08a 08b 1 -1 -1 -25.8
9 09 09a 09b 1 -1 -1 -40.96
10 10 10a 10b 1 -1 -1 -35.5
11 11 11a 11b 1 -1 -1 -7.98
12 12 12a 12b 1 -1 -1 -13.23
13 13 13a 13b 1 -1 -1 -9.54
14 14 14a 14b 1 -1 -1 -7.8
15 15 15a 15b 1 -1 -1 -13.61
16 16 16a 16b 1 -1 -1 -11.22
17 17 17a 17b 1 -1 -1 -1.67
18 18 18a 18b 1 -1 -1 -2.73
19 19 19a 19b 1 -1 -1 -8.42
20 20 20a 20b 1 -1 -1 -6.67
21 21 21a 21b 1 -1 -1 -15.45
22 22 22a 22b 1 -1 -1 -12.48
23 23 23a 23b 1 -1 -1 -1.42
24 24 24a 24b 1 -1 -1 -2.84
25 25 25a 25b 1 -1 -1 -21.37
26 26 26a 26b 1 -1 -1 -15.73
27 27 27a 27b 1 -1 -1 -34.25
28 28 28a 28b 1 -1 -1 -27.42
29 29 29a 29b 1 -1 -1 -4.85
30 30 30a 30b 1 -1 -1 -9.31


==> anc/geometries_and_references/DARC/P1.xyz <==
          16
 
   C         -0.66189474     -0.05970979     -1.39391049
   C         -1.48620933     -0.11354840     -0.14471926
   C         -0.69162771      0.31753648      1.08172606
   C          0.69162771     -0.31753648      1.08172606
   C          1.48620933      0.11354840     -0.14471926
   C          0.66189474      0.05970979     -1.39391049
   H         -1.19027615     -0.11879778     -2.34176146
   H         -2.37325472      0.51810498     -0.26358203
   H         -1.87128379     -1.13326885     -0.00731552
   H         -1.23554019      0.06087497      1.99496925
   H         -0.58376907      1.40834223      1.07459344
   H          1.23554019     -0.06087497      1.99496925
   H          0.58376907     -1.40834223      1.07459344
   H          2.37325472     -0.51810498     -0.26358203
   H          1.87128379      1.13326885     -0.00731552
   H          1.19027615      0.11879778     -2.34176146


==> anc/geometries_and_references/DARC/P10.xyz <==
          21
 
   C          0.97404691      0.08744207     -1.12387126
   C         -0.36798063      0.80430894     -0.76861073
   C         -0.36798063      0.80430894      0.76861073
   C          0.97404691      0.08744207      1.12387126
   C          0.84049868     -1.34632433     -0.66641533
   C          0.84049868     -1.34632433      0.66641533
   C          1.85701779      0.65113906      0.00000000
   C         -1.62148706      0.05825815     -1.16810602
   C         -1.62148706      0.05825815      1.16810602
   N         -2.26760287     -0.30263770      0.00000000
   O         -2.01227263     -0.19474925      2.27653657
   O         -2.01227263     -0.19474925     -2.27653657
   H         -3.12090898     -0.84217928      0.00000000
   H          1.29440403      0.24261007     -2.15161782
   H         -0.39428885      1.80196024     -1.21074319
   H         -0.39428885      1.80196024      1.21074319
   H          1.29440403      0.24261007      2.15161782
   H          0.66432599     -2.18875537     -1.32240340
   H          0.66432599     -2.18875537      1.32240340
   H          1.91738697      1.74317395      0.00000000
   H          2.85961422      0.22100294      0.00000000


==> anc/geometries_and_references/DARC/P10X.xyz <==
          21
 
   C          0.80443309      0.29302538     -1.12243722
   C         -0.35360327     -0.69067014     -0.76953015
   C         -0.35360327     -0.69067014      0.76953015
   C          0.80443309      0.29302538      1.12243722
   C          2.06404853     -0.40967150     -0.66612498
   C          2.06404853     -0.40967150      0.66612498
   C          0.65242882      1.32824726      0.00000000
   C         -1.71965462     -0.16811362     -1.16595345
   C         -1.71965462     -0.16811362      1.16595345
   N         -2.42065784      0.08200549      0.00000000
   O         -2.14410990      0.01476474      2.27533323
   O         -2.14410990      0.01476474     -2.27533323
   H         -3.35747481      0.45885618      0.00000000
   H          0.77819379      0.64715008     -2.15090857
   H         -0.20685984     -1.66649597     -1.23317214
   H         -0.20685984     -1.66649597      1.23317214
   H          0.77819379      0.64715008      2.15090857
   H          2.76487049     -0.90836497     -1.32316111
   H          2.76487049     -0.90836497      1.32316111
   H         -0.30934604      1.84785051      0.00000000
   H          1.46041330      2.05979257      0.00000000


==> anc/geometries_and_references/DARC/P2.xyz <==
          14
 
   C          1.24499916      0.00000000     -0.66342581
   C          0.00000000      0.00000000     -1.48950112
   C         -1.24499916      0.00000000     -0.66342581
   C         -1.24499916      0.00000000      0.66342581
   C          0.00000000      0.00000000      1.48950112
   C          1.24499916      0.00000000      0.66342581
   H          2.19097476      0.00000000     -1.19755625
   H          0.00000000      0.86814192     -2.16415289
   H          0.00000000     -0.86814192     -2.16415289
   H         -2.19097476      0.00000000     -1.19755625
   H         -2.19097476      0.00000000      1.19755625
   H          0.00000000     -0.86814192      2.16415289
   H          0.00000000      0.86814192      2.16415289
   H          2.19097476      0.00000000      1.19755625


==> anc/geometries_and_references/DARC/P3.xyz <==
          17
 
   C         -0.31760413      0.20240814     -1.11990492
   C          0.51587611      1.37783028     -0.66638595
   C          0.51587611      1.37783028      0.66638595
   C         -0.31760413      0.20240814      1.11990492
   C         -1.36504733      0.15994677      0.00000000
   C          0.51355177     -1.06493697     -0.77372910
   C          0.51355177     -1.06493697      0.77372910
   H         -0.68317588      0.23562338     -2.14567874
   H          1.10240857      2.01128191     -1.32031792
   H          1.10240857      2.01128191      1.32031792
   H         -0.68317588      0.23562338      2.14567874
   H         -2.02062869      1.03245891      0.00000000
   H         -1.96079677     -0.75757623      0.00000000
   H          0.02523985     -1.95915216     -1.16904931
   H          1.51694009     -1.02046930     -1.19942963
   H          0.02523985     -1.95915216      1.16904931
   H          1.51694009     -1.02046930      1.19942963


==> anc/geometries_and_references/DARC/P4.xyz <==
          15
 
   C          0.00000000     -1.11492280     -0.21254229
   C          1.23315438     -0.66400972      0.57649580
   C          1.23315438      0.66400972      0.57649580
   C          0.00000000      1.11492280     -0.21254229
   C          0.00000000      0.00000000     -1.28513216
   C         -1.23315438     -0.66400972      0.57649580
   C         -1.23315438      0.66400972      0.57649580
   H          0.00000000     -2.14861239     -0.55354066
   H          1.92132430     -1.32975429      1.07928745
   H          1.92132430      1.32975429      1.07928745
   H          0.00000000      2.14861239     -0.55354066
   H         -0.90030396      0.00000000     -1.90291747
   H          0.90030396      0.00000000     -1.90291747
   H         -1.92132430     -1.32975429      1.07928745
   H         -1.92132430      1.32975429      1.07928745


==> anc/geometries_and_references/DARC/P5.xyz <==
          20
 
   C          0.00000000      1.28071752     -0.19313244
   C         -1.24342202      0.77057478      0.55997089
   C         -1.24342202     -0.77057478      0.55997089
   C          0.00000000     -1.28071752     -0.19313244
   C          0.00000000      0.66548042     -1.56095144
   C          0.00000000     -0.66548042     -1.56095144
   C          1.24342202      0.77057478      0.55997089
   C          1.24342202     -0.77057478      0.55997089
   H          0.00000000      2.37180794     -0.23301404
   H         -1.22879412      1.16187971      1.58178200
   H         -2.14570148      1.15929750      0.08306597
   H         -2.14570148     -1.15929750      0.08306597
   H         -1.22879412     -1.16187971      1.58178200
   H          0.00000000     -2.37180794     -0.23301404
   H          0.00000000      1.26837372     -2.46253982
   H          0.00000000     -1.26837372     -2.46253982
   H          1.22879412      1.16187971      1.58178200
   H          2.14570148      1.15929750      0.08306597
   H          1.22879412     -1.16187971      1.58178200
   H          2.14570148     -1.15929750      0.08306597


==> anc/geometries_and_references/DARC/P6.xyz <==
          18
 
   C          0.00000000      1.27276581      0.24114306
   C         -1.22794381      0.66366697      0.86959250
   C         -1.22794381     -0.66366697      0.86959250
   C          0.00000000     -1.27276581      0.24114306
   C          0.00000000      0.76796181     -1.23860978
   C          0.00000000     -0.76796181     -1.23860978
   C          1.22794381      0.66366697      0.86959250
   C          1.22794381     -0.66366697      0.86959250
   H          0.00000000      2.36163402      0.28107600
   H         -2.04000953      1.27863467      1.23874619
   H         -2.04000953     -1.27863467      1.23874619
   H          0.00000000     -2.36163402      0.28107600
   H          0.88090589      1.16144738     -1.75014333
   H         -0.88090589      1.16144738     -1.75014333
   H          0.88090589     -1.16144738     -1.75014333
   H         -0.88090589     -1.16144738     -1.75014333
   H          2.04000953      1.27863467      1.23874619
   H          2.04000953     -1.27863467      1.23874619


==> anc/geometries_and_references/DARC/P7.xyz <==
          18
 
   C          1.07493541      0.14698845     -1.06208492
   C         -0.28473478      0.87639596     -0.76118174
   C         -0.28473478      0.87639596      0.76118174
   C          1.07493541      0.14698845      1.06208492
   C          0.90426771     -1.30155344     -0.66453600
   C          0.90426771     -1.30155344      0.66453600
   O          1.86195222      0.66513281      0.00000000
   C         -1.52705298      0.11826260     -1.14136186
   C         -1.52705298      0.11826260      1.14136186
   O         -2.18546318     -0.28789097      0.00000000
   O         -1.94474064     -0.13993344      2.22171067
   O         -1.94474064     -0.13993344     -2.22171067
   H          1.51270443      0.36955283     -2.03079940
   H         -0.29167254      1.86403420     -1.22051042
   H         -0.29167254      1.86403420      1.22051042
   H          1.51270443      0.36955283      2.03079940
   H          0.71804887     -2.12236810     -1.34224086
   H          0.71804887     -2.12236810      1.34224086


==> anc/geometries_and_references/DARC/P7X.xyz <==
          18
 
   C          0.67067419      0.52680488     -1.06194705
   C         -0.46887972     -0.50169405     -0.76363847
   C         -0.46887972     -0.50169405      0.76363847
   C          0.67067419      0.52680488      1.06194705
   C          1.95962464     -0.15770732     -0.66412674
   C          1.95962464     -0.15770732      0.66412674
   O          0.47344029      1.44895776      0.00000000
   C         -1.81983155      0.05669758     -1.13653216
   C         -1.81983155      0.05669758      1.13653216
   O         -2.53097671      0.36280375      0.00000000
   O         -2.26808623      0.23848326      2.21959654
   O         -2.26808623      0.23848326     -2.21959654
   H          0.61160968      1.01378419     -2.03176291
   H         -0.31659380     -1.45989814     -1.25737821
   H         -0.31659380     -1.45989814      1.25737821
   H          0.61160968      1.01378419      2.03176291
   H          2.66025101     -0.62235115     -1.34323912
   H          2.66025101     -0.62235115      1.34323912


==> anc/geometries_and_references/DARC/P8.xyz <==
          19
 
   C          1.22821318      0.19126593     -1.06265459
   C         -0.13436608      0.90663005     -0.76560985
   C         -0.13436608      0.90663005      0.76560985
   C          1.22821318      0.19126593      1.06265459
   C          1.07415829     -1.25923871     -0.66446663
   C          1.07415829     -1.25923871      0.66446663
   O          2.01428069      0.71511098      0.00000000
   C         -1.38256602      0.15457216     -1.16799208
   C         -1.38256602      0.15457216      1.16799208
   N         -2.03053655     -0.20605247      0.00000000
   O         -1.76690193     -0.10233016      2.27730754
   O         -1.76690193     -0.10233016     -2.27730754
   H          1.66709894      0.41473370     -2.03081322
   H         -0.13784549      1.90035128     -1.21304869
   H         -0.13784549      1.90035128      1.21304869
   H          1.66709894      0.41473370      2.03081322
   H          0.89885592     -2.08228507     -1.34250114
   H          0.89885592     -2.08228507      1.34250114
   H         -2.87703777     -0.75645688      0.00000000


==> anc/geometries_and_references/DARC/P8X.xyz <==
          19
 
   C          0.84764418      0.48925973     -1.06227341
   C         -0.29359554     -0.53310293     -0.76783687
   C         -0.29359554     -0.53310293      0.76783687
   C          0.84764418      0.48925973      1.06227341
   C          2.13520665     -0.19901825     -0.66413126
   C          2.13520665     -0.19901825      0.66413126
   O          0.65676798      1.41465603      0.00000000
   C         -1.64845212      0.01916159     -1.16356134
   C         -1.64845212      0.01916159      1.16356134
   N         -2.33831247      0.29420553      0.00000000
   O         -2.06455462      0.19989701      2.27578808
   O         -2.06455462      0.19989701     -2.27578808
   H          0.79269806      0.97759075     -2.03183550
   H         -0.13283246     -1.49568111     -1.25141831
   H         -0.13283246     -1.49568111      1.25141831
   H          0.79269806      0.97759075      2.03183550
   H          2.83349688     -0.66823843     -1.34266786
   H          2.83349688     -0.66823843      1.34266786
   H         -3.25767756      0.71140173      0.00000000


==> anc/geometries_and_references/DARC/P9.xyz <==
          20
 
   C          0.82236847      0.04567396     -1.12376964
   C         -0.51496597      0.77309410     -0.76433148
   C         -0.51496597      0.77309410      0.76433148
   C          0.82236847      0.04567396      1.12376964
   C          0.67473534     -1.38704801     -0.66644317
   C          0.67473534     -1.38704801      0.66644317
   C          1.70910479      0.60282541      0.00000000
   C         -1.76441466      0.02252699     -1.14159382
   C         -1.76441466      0.02252699      1.14159382
   O         -2.43212147     -0.36587291      0.00000000
   O         -2.18347109     -0.23925250      2.22081201
   O         -2.18347109     -0.23925250     -2.22081201
   H          1.14107907      0.20000632     -2.15197911
   H         -0.54770790      1.76567959     -1.21621654
   H         -0.54770790      1.76567959      1.21621654
   H          1.14107907      0.20000632      2.15197911
   H          0.49020407     -2.22773178     -1.32217142
   H          0.49020407     -2.22773178      1.32217142
   H          1.78008636      1.69410516      0.00000000
   H          2.70727568      0.16304501      0.00000000


==> anc/geometries_and_references/DARC/P9X.xyz <==
          20
 
   C          0.63866205      0.31345452     -1.12198740
   C         -0.51421347     -0.67934698     -0.76522928
   C         -0.51421347     -0.67934698      0.76522928
   C          0.63866205      0.31345452      1.12198740
   C          1.90251794     -0.38058345     -0.66612545
   C          1.90251794     -0.38058345      0.66612545
   C          0.47779276      1.34759737      0.00000000
   C         -1.87483473     -0.14859895     -1.13949131
   C         -1.87483473     -0.14859895      1.13949131
   O         -2.59612944      0.14054601      0.00000000
   O         -2.33045329      0.03481987      2.21975249
   O         -2.33045329      0.03481987     -2.21975249
   H          0.60732427      0.66523933     -2.15092185
   H         -0.37408926     -1.65023547     -1.23972810
   H         -0.37408926     -1.65023547      1.23972810
   H          0.60732427      0.66523933      2.15092185
   H          2.60761667     -0.87218615     -1.32368204
   H          2.60761667     -0.87218615      1.32368204
   H         -0.48727054      1.86226843      0.00000000
   H          1.28054684      2.08446272      0.00000000


==> anc/geometries_and_references/DARC/butadiene.xyz <==
          10
 
   C         -1.83530119     -0.11816097      0.00000000
   C         -0.60658137      0.39647953      0.00000000
   C          0.60658137     -0.39647953      0.00000000
   C          1.83530119      0.11816097      0.00000000
   H         -1.99610188     -1.19153748      0.00000000
   H         -2.71599519      0.51216754      0.00000000
   H         -0.47787292      1.47682194      0.00000000
   H          0.47787292     -1.47682194      0.00000000
   H          1.99610188      1.19153748      0.00000000
   H          2.71599519     -0.51216754      0.00000000


==> anc/geometries_and_references/DARC/chdiene.xyz <==
          14
 
   C         -1.41352924      0.06473313      0.23477539
   C         -0.72039537      0.11217451      1.37494978
   C          0.72039537     -0.11217451      1.37494978
   C          1.41352924     -0.06473313      0.23477539
   C          0.72090284      0.24763345     -1.05814143
   C         -0.72090284     -0.24763345     -1.05814143
   H         -2.49108694      0.19181917      0.23624837
   H         -1.22175017      0.29258899      2.31981378
   H          1.22175017     -0.29258899      2.31981378
   H          2.49108694     -0.19181917      0.23624837
   H          1.26583844     -0.17834814     -1.90413254
   H          0.73737264      1.33867090     -1.20351335
   H         -1.26583844      0.17834814     -1.90413254
   H         -0.73737264     -1.33867090     -1.20351335


==> anc/geometries_and_references/DARC/cm <==
P1 0 1
P10 0 1
P10X 0 1
P2 0 1
P3 0 1
P4 0 1
P5 0 1
P6 0 1
P7 0 1
P7X 0 1
P8 0 1
P8X 0 1
P9 0 1
P9X 0 1
butadiene 0 1
chdiene 0 1
cpdiene 0 1
ethene 0 1
ethine 0 1
furane 0 1
malein 0 1
maleinNH 0 1


==> anc/geometries_and_references/DARC/cpdiene.xyz <==
          11
 
   C          0.00000000     -1.17162727      0.19064138
   C          0.00000000     -0.72992754     -1.07677700
   C          0.00000000      0.72992754     -1.07677700
   C          0.00000000      1.17162727      0.19064138
   C          0.00000000      0.00000000      1.11578996
   H          0.00000000     -2.20239405      0.51728693
   H          0.00000000     -1.34551457     -1.96712174
   H          0.00000000      1.34551457     -1.96712174
   H          0.00000000      2.20239405      0.51728693
   H         -0.87580408      0.00000000      1.77807545
   H          0.87580408      0.00000000      1.77807545


==> anc/geometries_and_references/DARC/ethene.xyz <==
           6
 
   C          0.66144099      0.00000000      0.00000000
   C         -0.66144099      0.00000000      0.00000000
   H          1.23091970     -0.92311070      0.00000000
   H          1.23091970      0.92311070      0.00000000
   H         -1.23091970     -0.92311070      0.00000000
   H         -1.23091970      0.92311070      0.00000000


==> anc/geometries_and_references/DARC/ethine.xyz <==
           4
 
   C          0.00000000      0.00000000     -0.59829035
   H          0.00000000      0.00000000     -1.66297142
   C          0.00000000      0.00000000      0.59829035
   H          0.00000000      0.00000000      1.66297142


==> anc/geometries_and_references/DARC/furane.xyz <==
           9
 
   C          1.08597323      0.00000000      0.56850975
   C          0.71368399      0.00000000     -0.73224909
   C         -0.71368399      0.00000000     -0.73224909
   C         -1.08597323      0.00000000      0.56850975
   O          0.00000000      0.00000000      1.37258779
   H          2.04208973      0.00000000      1.06480068
   H          1.37030114      0.00000000     -1.58735523
   H         -1.37030114      0.00000000     -1.58735523
   H         -2.04208973      0.00000000      1.06480068


==> anc/geometries_and_references/DARC/malein.xyz <==
           9
 
   C          1.12082648      0.00000000      0.62433053
   C          0.66343964      0.00000000     -0.78668547
   C         -0.66343964      0.00000000     -0.78668547
   C         -1.12082648      0.00000000      0.62433053
   O          0.00000000      0.00000000      1.42741381
   O          2.22312358      0.00000000      1.06365601
   O         -2.22312358      0.00000000      1.06365601
   H          1.35627156      0.00000000     -1.61500798
   H         -1.35627156      0.00000000     -1.61500798


==> anc/geometries_and_references/DARC/maleinNH.xyz <==
          10
 
   C          1.14670059      0.00000000      0.39717314
   C          0.66423931      0.00000000     -1.01893905
   C         -0.66423931      0.00000000     -1.01893905
   C         -1.14670059      0.00000000      0.39717314
   N          0.00000000      0.00000000      1.17428675
   O          2.27853374      0.00000000      0.79809305
   O         -2.27853374      0.00000000      0.79809305
   H          1.34982375      0.00000000     -1.85374454
   H         -1.34982375      0.00000000     -1.85374454
   H          0.00000000      0.00000000      2.18054805


==> anc/geometries_and_references/DARC/references <==
Taken from A. Karton, private communication;
L. Goerigk, A. Hansen, C. Bauer, S. Ehrlich, A. Najibi, S. Grimme 
Phys. Chem. Chem. Phys., 2017, 19, 32184.
All values are in kcal/mol.

1	ethene	butadiene	P1	-1	-1	1	-45.4
2	ethine	butadiene	P2	-1	-1	1	-60.8
3	ethene	cpdiene	P3	-1	-1	1	-29.9
4	ethine	cpdiene	P4	-1	-1	1	-33.6
5	ethene	chdiene	P5	-1	-1	1	-37.6
6	ethine	chdiene	P6	-1	-1	1	-49.0
7	furane	malein	P7	-1	-1	1	-14.0
8	furane	malein	P7X	-1	-1	1	-15.9
9	furane	maleinNH	P8	-1	-1	1	-16.8
10	furane	maleinNH	P8X	-1	-1	1	-18.9
11	cpdiene	malein	P9	-1	-1	1	-31.7
12	cpdiene	malein	P9X	-1	-1	1	-32.2
13	cpdiene	maleinNH	P10	-1	-1	1	-34.2
14	cpdiene	maleinNH	P10X	-1	-1	1	-34.6


==> anc/geometries_and_references/FH51/1-hexene.xyz <==
          18
 
   C         -4.53146564     -0.31507414     -0.09485831
   H         -4.18227912     -1.35274543     -0.20801188
   H         -4.12445604      0.26398128     -0.93759464
   H         -5.62652110     -0.31993079     -0.19212366
   C         -4.09000416      0.27451135      1.24690784
   H         -4.48578097      1.29968277      1.34762509
   H         -4.53876081     -0.30577638      2.07111577
   C         -2.56832190      0.30294190      1.42297475
   H         -2.11172807      0.89001884      0.60837944
   H         -2.16897747     -0.72162223      1.32094550
   C         -2.12334205      0.88792790      2.77554308
   H         -2.59873020      0.29924317      3.58182139
   H         -2.49853498      1.91965924      2.87852578
   C         -0.63486906      0.87072777      2.96602466
   H         -0.15806896     -0.11538955      2.90730639
   C          0.13139432      1.94341701      3.18426339
   H          1.21179158      1.86086148      3.30931683
   H         -0.29717787      2.94668193      3.24893624


==> anc/geometries_and_references/FH51/1-pentene.xyz <==
          15
 
   C         -3.68308053      0.94452211     -0.01656012
   H         -3.68590013     -0.15545023      0.01932632
   H         -3.15545960      1.24410275     -0.93472391
   H         -4.72649383      1.27817511     -0.10830711
   C         -3.01404275      1.53769362      1.22534673
   H         -3.04848053      2.63830850      1.18144679
   H         -3.58173640      1.25027510      2.12610967
   C         -1.54958284      1.09017006      1.38850510
   H         -1.52589130     -0.01495244      1.41907116
   H         -0.96721377      1.39104970      0.50204330
   C         -0.89999612      1.63188771      2.62799409
   H         -1.38186039      1.36273802      3.57573515
   C          0.18641143      2.40913614      2.65699083
   H          0.60540367      2.77523978      3.59524962
   H          0.70012704      2.70592330      1.73893155


==> anc/geometries_and_references/FH51/1-pentyne.xyz <==
          13
 
   C         -4.11034842      0.45145719      0.05954927
   H         -3.93130625     -0.60583044     -0.18835562
   H         -3.91839473      1.04316980     -0.84839322
   H         -5.17552647      0.55908609      0.30733934
   C         -3.22505457      0.90975447      1.21909631
   H         -3.43625168      1.96119053      1.46657027
   H         -3.45106496      0.32698457      2.12519896
   C         -1.72231875      0.76725854      0.89769543
   H         -1.48849448      1.33889177     -0.01739540
   H         -1.49613404     -0.28720678      0.66302550
   C         -0.85005073      1.21732478      1.97580624
   C         -0.14301886      1.60633517      2.87969327
   H          0.48569754      1.94418421      3.67658514


==> anc/geometries_and_references/FH51/2-pentyne.xyz <==
          13
 
   C         -1.15652361      2.93352478      1.38638873
   H         -1.85899517      3.64036578      1.84778981
   H         -0.88476369      3.31466237      0.39188227
   H         -0.25010039      2.90547455      2.00563584
   C         -1.78583109      1.53234273      1.27366635
   H         -2.67209324      1.57854710      0.61845852
   H         -1.07752237      0.85015202      0.77388167
   C         -2.16996609      0.96729694      2.56450663
   C         -2.47846590      0.52534993      3.65250700
   C         -2.85195129     -0.01527234      4.95275370
   H         -2.42391460     -1.01780635      5.10694049
   H         -2.49335749      0.62859056      5.77043736
   H         -3.94494133     -0.10110164      5.05177549


==> anc/geometries_and_references/FH51/3-hexene.xyz <==
          18
 
   C         -5.24099450     -0.01514417      0.12060200
   H         -4.91095714     -1.05921232      0.01227712
   H         -4.75041514      0.57210667     -0.66867891
   H         -6.32586621      0.01258244     -0.05626413
   C         -4.89121967      0.53500496      1.51315367
   H         -5.23781550      1.57694698      1.60352259
   H         -5.44720056     -0.04568499      2.27073284
   C         -3.42198729      0.46729272      1.81750259
   H         -2.97131044     -0.53386631      1.79053025
   C         -2.63517715      1.51394641      2.09594469
   H         -3.08576504      2.51520007      2.12281824
   C         -1.16590269      1.44615168      2.39967547
   H         -0.61007204      2.02423389      1.63990929
   H         -0.82014395      0.40369100      2.31205268
   C         -0.81492656      2.00026697      3.79023964
   H         -1.30713803      1.41716422      4.58160452
   H          0.26984936      1.97027540      3.96727235
   H         -1.14217164      3.04561856      3.89476179


==> anc/geometries_and_references/FH51/3-methylpentane.xyz <==
          20
 
   C         -5.50356752     -0.67027686     -0.03634763
   H         -5.31625717     -1.74853044     -0.14005380
   H         -5.11090994     -0.17569669     -0.93819161
   H         -6.59390212     -0.52847838     -0.02888497
   C         -4.86724328     -0.09281323      1.23158707
   H         -5.27139151     -0.61381507      2.11788565
   C         -3.32818501     -0.15513991      1.28000399
   H         -2.94672646      0.34596686      0.36915013
   C         -2.80506893      0.63515427      2.49551007
   H         -3.14419296      0.13161936      3.41844228
   H         -3.28869269      1.62641078      2.49757454
   C         -1.28600120      0.82524097      2.54368663
   H         -0.91831483      1.31650901      1.62960472
   H         -0.99513523      1.45409404      3.39747256
   H         -0.75198053     -0.12993458      2.64532108
   C         -2.81428439     -1.60106275      1.27467820
   H         -1.71624874     -1.64361428      1.27646596
   H         -3.17205458     -2.14311333      2.16554771
   H         -3.15663705     -2.15244854      0.38792559
   H         -5.17353413      0.96175726      1.33561016


==> anc/geometries_and_references/FH51/C2H4OH_2.xyz <==
          16
 
   C         -5.30939287     -0.20033645      0.01664883
   H         -4.90708662      0.25342380     -0.90965890
   H         -6.41111394     -0.10235402     -0.00928549
   C         -4.75966770      0.53458140      1.23111081
   H         -5.16967969      1.55898803      1.22201164
   H         -5.15350190      0.04505252      2.13776763
   C         -3.22900333      0.57961843      1.27819613
   H         -2.84190839      1.10370523      0.38852949
   H         -2.82553155     -0.44290472      1.24842758
   C         -2.70568532      1.28289049      2.52049499
   H         -3.05435314      0.75062920      3.42669065
   H         -3.10407075      2.31583049      2.56690973
   O         -4.92866648     -1.58118311      0.11139409
   H         -5.21263374     -2.02862253     -0.70255406
   O         -1.27213702      1.29624856      2.45841642
   H         -0.94130918      1.71864509      3.26837778


==> anc/geometries_and_references/FH51/C2H5CCNCHCH3.xyz <==
          16
 
   C         -5.76119640     -0.11224976     -0.15921486
   H         -5.44176804     -1.13891002     -0.38608225
   H         -5.27981728      0.55994202     -0.88329677
   H         -6.84821872     -0.05639093     -0.30963971
   C         -5.39669435      0.27713791      1.28088779
   H         -5.72620382      1.30497084      1.49379280
   H         -5.93414196     -0.38181619      1.98249429
   C         -3.91100287      0.19355819      1.57129455
   C         -3.14857613      1.25960436      1.89937697
   H         -3.65755949      2.22729843      1.95844919
   C         -1.68572389      1.25171497      2.19287698
   H         -1.14806538      1.91751143      1.49862095
   H         -1.49200180      1.64045608      3.20563526
   H         -1.25248059      0.24627572      2.11704639
   C         -3.32187536     -1.10902774      1.47356878
   N         -2.88072417     -2.18593414      1.38635703


==> anc/geometries_and_references/FH51/C2H5CClCHCH3.xyz <==
          15
 
   C         -5.80578214     -0.46548693     -0.00587919
   H         -5.49035402     -1.49462131     -0.22256562
   H         -5.31107636      0.20138123     -0.72588733
   H         -6.89089943     -0.40139526     -0.16764565
   C         -5.45447911     -0.07210454      1.43703128
   H         -5.78776367      0.95849827      1.63627394
   H         -6.00152495     -0.72532296      2.13693943
   C         -3.98781408     -0.13882706      1.75468671
   C         -3.20189076      0.90536651      2.04797678
   H         -3.70682686      1.87726147      2.05131397
   C         -1.74233460      0.90565086      2.36744880
   H         -1.18243128      1.51280314      1.63798234
   H         -1.55876781      1.35546753      3.35631999
   H         -1.32492904     -0.10809004      2.36484554
   CL        -3.32611955     -1.77719852      1.71261879


==> anc/geometries_and_references/FH51/C2H5CO2CH3.xyz <==
          14
 
   C          0.05728296      0.46180401      0.57373436
   H          0.64278366     -0.46677984      0.53906413
   H          0.67618746      1.24543593      1.02922195
   H         -0.15757573      0.77218524     -0.45735007
   C         -1.22993528      0.24914655      1.36492860
   H         -1.01579097     -0.09558620      2.39009656
   H         -1.85686100     -0.53893560      0.91939253
   C         -2.07196563      1.50432391      1.48220286
   O         -1.75161119      2.61574905      1.11052584
   O         -3.26447316      1.22913705      2.08190289
   C         -4.13501263      2.36842933      2.25867420
   H         -5.03368661      1.97628679      2.74503908
   H         -3.65360902      3.12798131      2.88859900
   H         -4.38426031      2.81729846      1.28826207


==> anc/geometries_and_references/FH51/C2H5CO2H.xyz <==
          11
 
   C          0.84569904      0.12713761      0.13946157
   O          2.05989851      0.13279236      0.15296094
   C         -0.03711667     -1.08753667     -0.04275033
   H         -0.64680710     -1.19719475      0.86842957
   H          0.62855514     -1.95668832     -0.10873027
   C         -0.95678165     -0.99781798     -1.27012836
   H         -1.56228772     -1.91016058     -1.35559181
   H         -1.63656465     -0.13999836     -1.19437542
   H         -0.37318621     -0.89300682     -2.19519053
   O          0.10954038      1.27039295      0.29899113
   H          0.76324433      1.99277608      0.40588619


==> anc/geometries_and_references/FH51/C2H5CONH2.xyz <==
          12
 
   C          0.70338207      0.41072619     -0.43358139
   O          1.38149083      0.42641087     -1.45571311
   C         -0.26121262     -0.72702314     -0.09377997
   H         -1.04013345     -0.37584786      0.60160992
   H          0.32785958     -1.48083385      0.45638787
   N          0.78095173      1.40866259      0.50263688
   H          0.23673184      1.39536412      1.35566886
   H          1.45273932      2.15458782      0.35799207
   C         -0.88042004     -1.35872278     -1.34035635
   H         -1.46910601     -2.24747287     -1.07535319
   H         -1.54325977     -0.65017538     -1.85613339
   H         -0.09397911     -1.65231338     -2.04644039


==> anc/geometries_and_references/FH51/C2H5O_2.xyz <==
          16
 
   C         -5.73445481      0.84947530     -0.00075900
   H         -5.38801314      1.38962146      0.89061502
   H         -5.38755646      1.38756829     -0.89319474
   H         -6.83326472      0.85180462     -0.00103271
   C         -5.23340550     -0.58679062      0.00101182
   H         -5.57938751     -1.13269924     -0.89472327
   H         -5.58001358     -1.13070482      0.89772073
   O         -3.81152563     -0.51229534      0.00141009
   O         -3.35175282     -1.92845859      0.00274439
   C         -1.92980806     -1.85408807      0.00214081
   H         -1.58321092     -1.30817107      0.89762706
   H         -1.58387803     -1.31021244     -0.89484204
   C         -1.42886447     -3.29038753      0.00359429
   H         -1.77585826     -3.83049420     -0.88760845
   H         -0.33005359     -3.29278888      0.00324214
   H         -1.77528468     -3.82849628      0.89622666


==> anc/geometries_and_references/FH51/C3H7CHCO.xyz <==
          14
 
   C         -6.05988104     -1.22585610      0.11341008
   H         -5.73506418     -2.24404365      0.37589639
   H         -5.61421221     -0.97663503     -0.86164021
   H         -7.15106185     -1.24775730     -0.01552658
   C         -5.64686306     -0.21729387      1.18793345
   H         -6.01796656      0.78613232      0.92118792
   H         -6.11877920     -0.47206901      2.15014934
   C         -4.12311011     -0.15203572      1.38087741
   H         -3.64551797      0.08536937      0.41402309
   H         -3.74645344     -1.14539433      1.66971546
   C         -3.04638955      0.56750980      3.51735112
   O         -2.46627029      0.28322138      4.49904472
   C         -3.69157929      0.87425063      2.41129155
   H         -3.92215436      1.93100268      2.26415517


==> anc/geometries_and_references/FH51/C3H7CN.xyz <==
          12
 
   C         -4.04121230     -0.49929645      0.00305586
   H         -3.69617581     -1.54341138     -0.02931617
   H         -3.69730568     -0.00418228     -0.91727227
   H         -5.13931804     -0.51084108     -0.01535164
   C         -3.52625401      0.22020629      1.24982235
   H         -3.90253427      1.25365195      1.27734647
   H         -3.90264390     -0.27289449      2.15833300
   C         -1.98393373      0.24911350      1.30066003
   H         -1.58270539     -0.77756663      1.28999241
   H         -1.58259384      0.75192719      0.40567662
   C         -1.46553607      0.93225514      2.48242002
   N         -1.07611856      1.48085499      3.43093587


==> anc/geometries_and_references/FH51/C3H7CO2C2H3.xyz <==
          18
 
   C         -6.10592877      0.18562564     -0.08143156
   H         -5.84175305     -0.88114704     -0.02197479
   H         -5.64875735      0.58924228     -0.99778071
   H         -7.19654670      0.25162679     -0.19780925
   C         -5.63710859      0.94694227      1.16041666
   H         -5.94726960      2.00096304      1.09839807
   H         -6.12506792      0.54364567      2.06028004
   C         -4.12099244      0.88054677      1.33970012
   H         -3.59510036      1.30125226      0.46624671
   H         -3.77386573     -0.16494299      1.40634778
   C         -3.62122989      1.60193098      2.56933017
   O         -2.23815899      1.52706115      2.62228781
   O         -4.29372269      2.16576121      3.40221102
   C         -1.60149393      2.13009899      3.69575224
   H         -2.27271773      2.61930559      4.40141774
   C         -0.27453519      2.08081498      3.80012918
   H          0.34299246      1.57445153      3.05912373
   H          0.21391739      2.55715998      4.64735657


==> anc/geometries_and_references/FH51/C3H7CO2H.xyz <==
          14
 
   C          0.69006998     -3.47643724      4.43501058
   O          1.88295480     -3.38288061      4.64336941
   C         -0.14375951     -4.72745222      4.57999976
   H         -0.78158333     -4.83685993      3.68913793
   H          0.54913913     -5.57838598      4.61825231
   C         -1.02904656     -4.70037443      5.84217174
   H         -1.70192279     -3.83119207      5.79065275
   H         -0.38867588     -4.55233541      6.72601044
   C         -1.84346019     -5.98572987      6.00102160
   H         -2.46655814     -5.94849668      6.90554103
   H         -2.51131166     -6.14398923      5.14094612
   H         -1.18908087     -6.86635058      6.08211494
   O         -0.06998613     -2.40420640      4.05120330
   H          0.54648766     -1.64318065      4.01154644


==> anc/geometries_and_references/FH51/C3H7CONH2.xyz <==
          15
 
   C          0.59837153     -3.23974791      4.87068114
   O          1.38074269     -3.14006984      5.81061279
   C         -0.35293105     -4.42469630      4.71096697
   H         -1.12478230     -4.21329441      3.95313657
   H          0.25117657     -5.26169006      4.31906958
   C         -0.99729100     -4.84145059      6.03810409
   H         -1.63905411     -4.02190677      6.40024619
   H         -0.19811510     -4.95794390      6.78413982
   C         -1.81474318     -6.12869579      5.92065867
   H         -2.26811036     -6.39993454      6.88448529
   H         -2.63017899     -6.02668904      5.18792183
   H         -1.18472955     -6.97244015      5.60014671
   N          0.53278875     -2.29619050      3.87887288
   H          1.18299808     -1.51808108      3.90832806
   H         -0.09229374     -2.38527626      3.08829410


==> anc/geometries_and_references/FH51/C3H7NCO.xyz <==
          13
 
   C         -4.26989454      1.41274542      1.47462843
   H         -4.72715731      1.06442421      2.41360831
   C         -2.77514734      1.07539949      1.49993362
   H         -2.29422084      1.40780761      0.56424892
   H         -2.28492196      1.61892057      2.32092403
   N         -2.50903209     -0.33440697      1.69918885
   C         -2.75109394     -1.38495307      1.15040072
   O         -2.91069189     -2.47661101      0.72228129
   H         -4.74965485      0.84590426      0.66071820
   C         -4.51432148      2.91183970      1.28772975
   H         -4.05789225      3.49745101      2.09971654
   H         -4.09278894      3.27246471      0.33766784
   H         -5.58935492      3.13663735      1.28043468


==> anc/geometries_and_references/FH51/C3H7NH2.xyz <==
          13
 
   C         -4.92154244     -0.93536885      0.03408146
   H         -4.51206184     -1.95244972     -0.06280535
   H         -4.69547547     -0.39718288     -0.89893267
   H         -6.01429549     -1.02344448      0.10937925
   C         -4.33629439     -0.20928041      1.24713451
   H         -4.77036027      0.79878891      1.33917555
   H         -4.61260349     -0.74994701      2.16958456
   C         -2.81461750     -0.07731307      1.18722911
   H         -2.53609747      0.48334786      0.27949111
   H         -2.37056717     -1.08992051      1.07981017
   N         -2.30897596      0.67367641      2.34643880
   H         -2.49569412      0.15107573      3.20594287
   H         -1.29382741      0.77576568      2.28815036


==> anc/geometries_and_references/FH51/C3H7SH.xyz <==
          12
 
   C         -5.02272319     -1.01258348      0.00055031
   H         -4.68287386     -2.05837716     -0.03440472
   H         -4.68158996     -0.51929760     -0.92184329
   H         -6.12156661     -1.01893913     -0.01175941
   C         -4.49170389     -0.29534915      1.24518677
   H         -4.87082051      0.73891291      1.27191014
   H         -4.87202128     -0.79007801      2.15329223
   C         -2.96364099     -0.27178569      1.28837156
   H         -2.56398205      0.25062694      0.40777323
   H         -2.56488390     -1.29611844      1.29859426
   S         -2.40999711      0.60366820      2.80879173
   H         -1.08079721      0.48489522      2.58761783


==> anc/geometries_and_references/FH51/C3H7S_2.xyz <==
          22
 
   C         -4.66113153     -0.17602800      0.02869533
   H         -4.13846685     -0.81266469     -0.70019296
   H         -4.40375424      0.86975049     -0.19524422
   H         -5.74128940     -0.29698442     -0.13495321
   C         -4.27899751     -0.54824295      1.46592431
   H         -4.83788726      0.08453554      2.17424865
   H         -4.57718876     -1.58779381      1.67513709
   C         -2.77798596     -0.39390278      1.71909981
   H         -2.45668966      0.64250630      1.54290845
   H         -2.19343386     -1.05865851      1.06812028
   S         -2.41040392     -0.84465002      3.46939728
   S         -0.36435592     -0.80010598      3.59593238
   C          0.03652140      0.94562720      4.03566483
   H         -0.55052367      1.21444952      4.92493914
   H         -0.26308495      1.60077262      3.20515202
   C          1.53789692      1.06218569      4.30603218
   H          2.09769174      0.72828992      3.41726121
   H          1.81411779      0.37689300      5.12331804
   C          1.94809618      2.49443683      4.66668462
   H          1.42501613      2.84427087      5.56886711
   H          3.02812059      2.55653497      4.86087803
   H          1.71365108      3.19469749      3.85143870


==> anc/geometries_and_references/FH51/C4H9CHO.xyz <==
          16
 
   C         -4.15172662      0.25173577     -0.00838606
   H         -3.73880315     -0.76337447     -0.10801485
   H         -3.88972352      0.80580590     -0.92221035
   H         -5.24683658      0.16482601      0.02735905
   C         -3.60378189      0.95103327      1.23788966
   H         -4.06407511      1.94973449      1.33233786
   H         -3.90889590      0.39083712      2.13850409
   C         -2.07811508      1.09488969      1.22088279
   H         -1.76484616      1.66007647      0.32862194
   H         -1.60915563      0.10276521      1.12079065
   C         -1.52738415      1.78363090      2.46638895
   H         -1.79515905      1.23440305      3.38962928
   H         -1.97713854      2.78562198      2.61018327
   C         -0.03103646      1.97542363      2.49133157
   H          0.35867246      2.47155554      3.42043353
   O          0.73211690      1.64252475      1.60759916


==> anc/geometries_and_references/FH51/C4H9CO2H.xyz <==
          17
 
   C         -5.18815270     -0.61749101      0.04613177
   H         -4.83847049     -1.65932980      0.09977315
   H         -4.85333243     -0.20449287     -0.91717656
   H         -6.28704616     -0.63505322      0.03762743
   C         -4.65288480      0.20795121      1.21867778
   H         -5.04487559      1.23732646      1.15623897
   H         -5.03295922     -0.20627711      2.16750118
   C         -3.12186762      0.25470958      1.26526106
   H         -2.72445723     -0.77057307      1.34731094
   H         -2.73361000      0.66851194      0.32147294
   C         -2.59515814      1.09757882      2.44393352
   H         -2.95869845      0.69229832      3.39710141
   H         -2.95844521      2.13222831      2.34337645
   O         -0.39941881      0.51881815      3.31713875
   O         -0.54337355      1.88328036      1.51729341
   H          0.42789300      1.80936499      1.62670679
   C         -1.08644876      1.11422739      2.51139460


==> anc/geometries_and_references/FH51/C4H9NCO.xyz <==
          16
 
   C         -2.97014361     -1.45069138      0.04162866
   H         -3.74823170     -2.23136793      0.04923504
   H         -2.01241239     -1.95974166      0.24032297
   C         -3.25448876     -0.45802540      1.17410936
   H         -2.47242363      0.31924252      1.20673743
   H         -4.20868422      0.05537806      0.98548530
   N         -3.35905505     -1.09225240      2.47163776
   C         -2.92397679     -0.76929274     -1.33014319
   H         -3.87830504     -0.24584832     -1.50893986
   H         -2.14452751      0.01175626     -1.32550177
   C         -2.65736468     -1.75086214     -2.47447664
   H         -2.62798085     -1.23544146     -3.44465149
   H         -1.69499943     -2.26681276     -2.34047158
   H         -3.44170061     -2.52066782     -2.52898888
   C         -2.64412361     -1.64247815      3.27650033
   O         -2.06554462     -2.19578197      4.14833018


==> anc/geometries_and_references/FH51/C4H9NH2.xyz <==
          16
 
   C         -4.11009131      0.20370844      0.02540863
   H         -3.75341775     -0.83711011      0.05109165
   H         -3.76525236      0.64713407     -0.92083555
   H         -5.20893160      0.17864494      0.00131317
   C         -3.59202948      0.99609092      1.22840534
   H         -3.99114078      2.02409665      1.19037178
   H         -3.98601146      0.55225354      2.15842104
   C         -2.06260246      1.05220987      1.29912827
   H         -1.65554089      1.49636265      0.37600380
   H         -1.66291973      0.02269922      1.34748098
   C         -1.53785821      1.84711205      2.49429498
   H         -1.96242359      1.41878711      3.42668818
   H         -1.90779160      2.88362683      2.42998958
   N         -0.06726765      1.89929754      2.48116685
   H          0.27479916      2.45327241      3.26902691
   H          0.31369264      0.95797923      2.60621549


==> anc/geometries_and_references/FH51/C4H9NHCONH2.xyz <==
          20
 
   C         -4.59444581     -0.66460797     -0.14919081
   H         -4.34662927     -0.53354900     -1.21792840
   H         -5.69507967     -0.64455873     -0.09267405
   C         -4.06169743      0.53680207      0.63480784
   H         -4.59298401      1.45297947      0.31729291
   H         -4.28991626      0.38385677      1.70562251
   N         -2.62017348      0.68158873      0.46337908
   H         -2.21067502      0.29581979     -0.38242286
   C         -1.82659800      1.66876504      1.01664649
   O         -0.68255618      1.88908161      0.62236720
   N         -2.42202114      2.41259637      2.02880084
   H         -3.18612008      2.00917382      2.56128118
   H         -1.75684820      2.95819788      2.56660328
   C         -4.08343333     -2.02481958      0.34166771
   H         -2.98268405     -2.04357552      0.30775574
   H         -4.35349484     -2.14534689      1.40456979
   C         -4.64403813     -3.19593736     -0.46852260
   H         -4.26609339     -4.15822237     -0.09598847
   H         -5.74309464     -3.22728071     -0.41859972
   H         -4.36347861     -3.11701741     -1.52969378


==> anc/geometries_and_references/FH51/C4H9NO2.xyz <==
          16
 
   C         -6.04811717      2.78472919     -0.25348431
   H         -5.65112306      2.14996873     -1.05937745
   H         -5.74591299      3.82065416     -0.46710783
   H         -7.14500023      2.73986901     -0.30148054
   C         -5.53384857      2.32895818      1.11448990
   H         -5.97525500      2.96107475      1.90304238
   H         -5.88229130      1.30186338      1.31588450
   C         -4.00247936      2.37679501      1.21372570
   H         -3.64711703      3.40095325      1.01927695
   H         -3.55314223      1.73981801      0.43841393
   C         -3.52250038      1.92612072      2.58167955
   H         -3.80388954      0.88527914      2.80035349
   H         -3.89730197      2.55101675      3.40178507
   N         -2.00578097      1.94245669      2.74366429
   O         -1.58375179      1.88855974      3.89862205
   O         -1.31100965      1.98532320      1.73014062


==> anc/geometries_and_references/FH51/C4H9ONO.xyz <==
          16
 
   C         -5.09081074     -1.58204828     -3.48681663
   H         -4.06854086     -1.19961645     -3.34866762
   H         -5.03096906     -2.45678012     -4.15138966
   H         -5.67003316     -0.80620710     -4.00683422
   C         -5.73063301     -1.94876240     -2.14534544
   H         -5.80862565     -1.04705805     -1.51529469
   H         -6.76461644     -2.29528612     -2.31282135
   C         -4.94898971     -3.03028488     -1.38980646
   H         -4.86984088     -3.93925673     -2.00722940
   H         -3.92051301     -2.68332546     -1.20127366
   C         -5.60982156     -3.39288949     -0.06087509
   H         -6.62990742     -3.77483511     -0.21158387
   H         -5.65311700     -2.51938946      0.60901531
   O         -4.91761999     -4.47069189      0.60671648
   N         -3.90015984     -4.08058534      1.58304419
   O         -3.75797848     -2.91576797      1.72645044


==> anc/geometries_and_references/FH51/C4H9SO2H.xyz <==
          17
 
   C         -5.79093711     -0.03263023     -0.00381635
   H         -5.44448242     -1.07405809     -0.08077654
   H         -5.47977405      0.48945911     -0.92111218
   H         -6.88964910     -0.04715549      0.01534334
   C         -5.22157261      0.64969102      1.24219765
   H         -5.61280391      1.67860775      1.31292339
   H         -5.57513839      0.12593789      2.14581721
   C         -3.68665748      0.68856024      1.25067745
   H         -3.33269255      1.21804586      0.34942778
   H         -3.28901443     -0.33607789      1.18882322
   C         -3.12996590      1.36968221      2.49774793
   H         -3.35040281      0.82233122      3.42692007
   H         -3.49950436      2.40117930      2.60559502
   S         -1.31032375      1.57416082      2.48856011
   O         -0.96479120      2.26258216      3.75314915
   O         -1.07886693     -0.09681492      2.67814991
   H         -0.13807815     -0.26422645      2.47566258


==> anc/geometries_and_references/FH51/C4H9SO3H.xyz <==
          18
 
   C         -5.73872102     -0.06181559      0.00503313
   H         -5.41512052     -1.11326141     -0.00319632
   H         -5.38568145      0.40274179     -0.92752136
   H         -6.83732357     -0.05114033     -0.01119703
   C         -5.19602778      0.67525451      1.23156534
   H         -5.56520423      1.71442258      1.23224176
   H         -5.59160946      0.20838859      2.14890481
   C         -3.66159286      0.68413755      1.28540318
   H         -3.25979935      1.17306727      0.38477264
   H         -3.28898574     -0.35265267      1.28299148
   C         -3.14166631      1.40678103      2.52576975
   H         -3.43559754      0.91096160      3.46181951
   H         -3.48880979      2.45063929      2.56993479
   O         -1.01015504      2.18091954      3.86768396
   O         -0.89763236     -0.01134777      2.72287404
   H         -0.46526278     -0.23514502      1.87450351
   S         -1.35089832      1.55948132      2.61085028
   O         -0.83655856      2.06058217      1.34851452


==> anc/geometries_and_references/FH51/C6H12O.xyz <==
          19
 
   C         -0.85012711      0.45291714      0.37334535
   O          0.58404414      0.36861544      0.22941126
   C          1.07746240      1.58683705     -0.34867387
   C         -0.02366438      2.64045995     -0.16791755
   C         -1.28104168      1.76111392     -0.29512442
   H         -1.30639237     -0.43702676     -0.08827269
   H         -1.09761748      0.44660929      1.44984300
   H          2.02158444      1.84195796      0.15506336
   H          1.28937566      1.43661194     -1.42735307
   H          0.03267317      3.02944774      0.86473237
   H         -2.16741198      2.20641862      0.17677794
   H         -1.51016573      1.59828101     -1.36066820
   C          0.03714202      3.81532415     -1.14740370
   H         -0.86416173      4.43605661     -1.01499846
   H         -0.01243192      3.41982335     -2.17714991
   C          1.28365757      4.69277525     -0.99131776
   H          2.20577025      4.12643382     -1.18687152
   H          1.26269136      5.54087594     -1.69048061
   H          1.35517718      5.10308309      0.02728440


==> anc/geometries_and_references/FH51/CO.xyz <==
           2
 
   C         -3.29945062      0.31165313      0.00000000
   O         -2.16301697      0.31165313      0.00000000


==> anc/geometries_and_references/FH51/CO2.xyz <==
           3
 
   C         -1.27367413      0.17615177      0.21673199
   O         -0.10240994      0.17615177      0.21733190
   O         -2.44505441      0.17615177      0.21733194


==> anc/geometries_and_references/FH51/COCl2.xyz <==
           4
 
   C         -1.02120977     -0.00369329     -0.00000103
   CL        -0.25644546     -1.59040228      0.00000028
   CL        -2.77763435     -0.13380224      0.00000028
   O         -0.42833298      1.02200085      0.00000047


==> anc/geometries_and_references/FH51/CO_2NHC3H7_2.xyz <==
          26
 
   C          2.64840780     -2.84013501     -1.21544974
   O          1.42021250     -2.90974384     -1.18288965
   N          3.38051396     -2.87694676     -2.39479975
   H          4.36900820     -3.09840181     -2.31858381
   N          3.43262196     -2.71811200     -0.07553301
   H          4.38274243     -2.38138390     -0.20345728
   C          2.74089958     -3.19021680     -3.66585323
   H          2.85408622     -4.26378756     -3.90996093
   H          1.66744235     -3.01014694     -3.51888847
   C          2.82732447     -2.46551817      1.22566046
   H          2.80783053     -1.38153823      1.44866623
   H          1.78138442     -2.79042665      1.14390424
   C          3.54609283     -3.21183002      2.35225678
   H          4.60953912     -2.91605191      2.37002049
   H          3.52821188     -4.29032778      2.12940664
   C          3.28612989     -2.33843484     -4.81521323
   H          4.37657538     -2.48862167     -4.89971222
   H          3.13800642     -1.27533489     -4.56812923
   C          2.61899543     -2.67163163     -6.15152236
   H          3.02821265     -2.05788451     -6.96593452
   H          2.76955012     -3.72751809     -6.42233762
   H          1.53459702     -2.49147385     -6.10995375
   C          2.91765253     -2.94089072      3.72089279
   H          3.45101878     -3.47702096      4.51799200
   H          2.94079379     -1.86868530      3.96748123
   H          1.86644889     -3.26392323      3.74640220


==> anc/geometries_and_references/FH51/Cl2.xyz <==
           2
 
   CL        -0.65988993     -0.09485091      0.00000000
   CL        -2.67512292     -0.09485091      0.00000000


==> anc/geometries_and_references/FH51/H2.xyz <==
           2
 
   H          0.07172858     -0.99088844      0.00000000
   H         -0.67901788     -0.99088844      0.00000000


==> anc/geometries_and_references/FH51/H2C-C5-CH2.xyz <==
          11
 
   C         -1.08752712     -1.64776558     -0.02842993
   C          0.18673017     -1.55169727     -0.01822407
   C          1.46830328     -1.45925887     -0.00567915
   C          2.75009047     -1.37017270      0.00878592
   C          4.02503897     -1.28510552      0.02479401
   C          5.34127799     -1.19739649      0.04223828
   H          5.95663803     -1.71772039     -0.69618249
   H          5.86257067     -0.60134883      0.79564016
   C         -2.40291816     -1.74794660     -0.03797554
   H         -3.02381477     -1.04737070     -0.60234944
   H         -2.91802374     -2.53594948      0.51738569


==> anc/geometries_and_references/FH51/H2CO.xyz <==
           4
 
   C         -0.49938142     -0.14878748      0.23951650
   H          0.21351654     -0.67395966     -0.44371002
   H         -1.58392171     -0.26216920     -0.00900550
   O         -0.12206226      0.49971481      1.18671019


==> anc/geometries_and_references/FH51/H2O.xyz <==
           3
 
   O         -1.09989026     -0.36122310      0.00000000
   H         -0.12964877     -0.31792312      0.00000000
   H         -1.38294827      0.56782190      0.00000000


==> anc/geometries_and_references/FH51/H2O2.xyz <==
           4
 
   O         -3.29297962     -0.02990796      0.02159993
   H         -3.34922114     -0.85430220      0.54446032
   O         -1.83694687      0.16541584      0.02149675
   H         -1.78057918      0.99088753      0.54268557


==> anc/geometries_and_references/FH51/H2S.xyz <==
           3
 
   S         -0.88380450      0.50956966      0.00000000
   H          0.45187476      0.71675008      0.00000000
   H         -1.13438175      1.83780911      0.00000000


==> anc/geometries_and_references/FH51/HCN.xyz <==
           3
 
   C         -1.98039664      0.12195123      0.00000000
   H         -3.05554912      0.12195123      0.00000000
   N         -0.82241402      0.12195123      0.00000000


==> anc/geometries_and_references/FH51/HCO2C5H11.xyz <==
          20
 
   C         -5.38853729     -0.08444224      0.01015116
   H         -5.18222258     -1.16410064     -0.04454960
   H         -4.99961817      0.37408446     -0.91152667
   H         -6.47986449      0.04595311      0.01194439
   C         -4.74913459      0.53994620      1.25255399
   H         -5.00080614      1.61274913      1.29909329
   H         -5.18233493      0.08665846      2.15978187
   C         -3.22504774      0.37917480      1.28991388
   H         -2.79096094      0.83175538      0.38098381
   H         -2.97319724     -0.69496030      1.24480836
   C         -2.58113917      1.00336139      2.53366331
   H         -2.99957946      0.54761464      3.44508702
   H         -2.81878850      2.07889500      2.58199457
   C         -1.06953361      0.82648203      2.54816602
   H         -0.60066657      1.33303873      1.68629922
   H         -0.79284632     -0.23715437      2.50899675
   O         -0.50108458      1.34215380      3.77801260
   C          0.25716140      2.46263919      3.69651486
   H          0.36698317      2.83303765      2.64966489
   O          0.75664786      2.98454028      4.65883004


==> anc/geometries_and_references/FH51/HCON_C2H5_2.xyz <==
          18
 
   N          0.24603605     -0.00196135     -0.09639818
   C         -0.03898019     -1.38592885      0.27034490
   H         -0.10915971     -1.95740371     -0.66758796
   H          0.82406942     -1.79362335      0.82601565
   C         -1.31749209     -1.57558796      1.09023432
   H         -2.19552967     -1.20515878      0.54339412
   H         -1.46895848     -2.64331700      1.30538439
   H         -1.26412249     -1.04799252      2.05225749
   C          0.62128603      0.96989214      0.93784738
   H          0.96659823      0.40099062      1.81429513
   H          1.47440322      1.54554711      0.54904171
   C         -0.50398851      1.93415000      1.32245257
   H         -1.37597489      1.40291708      1.72754355
   H         -0.14809595      2.63984729      2.08714214
   H         -0.82167449      2.51230522      0.44579245
   C          0.29519591      0.38674594     -1.40521127
   H          0.03471456     -0.44595114     -2.10049501
   O          0.59033159      1.51055736     -1.79659919


==> anc/geometries_and_references/FH51/HCl.xyz <==
           2
 
   CL        -0.67779367     -0.09485091      0.00000000
   H         -1.96721853     -0.09485091      0.00000000


==> anc/geometries_and_references/FH51/Heptene.xyz <==
          21
 
   C         -5.90629907      0.64764884      0.11594371
   H         -5.52305103     -0.38159879      0.04444820
   H         -5.68026362      1.15069794     -0.83659415
   H         -7.00003966      0.58987104      0.21054681
   C         -5.27801303      1.39089503      1.29738759
   H         -5.70935335      2.40412232      1.36753446
   H         -5.54697124      0.88178675      2.23858374
   C         -3.75219579      1.49910597      1.20223304
   H         -3.48186282      2.01668989      0.26457729
   H         -3.32014627      0.48563399      1.12286972
   C         -3.11328979      2.23006251      2.38696668
   H         -3.36922638      1.71007627      3.32545563
   H         -3.54705231      3.24188589      2.47097062
   C         -1.58148629      2.34265986      2.27758563
   H         -1.33752428      2.85997911      1.33133821
   H         -1.13694224      1.33606063      2.20790779
   C         -0.96140407      3.08961629      3.42199772
   H         -1.31156879      4.11902473      3.56563962
   C         -0.04839502      2.59767902      4.26441044
   H          0.35792398      3.19371261      5.08273158
   H          0.32966211      1.57725743      4.16334066


==> anc/geometries_and_references/FH51/NH3.xyz <==
           4
 
   N         -1.04378426     -0.09487228      0.00000000
   H         -0.65570104     -1.04047940      0.00000000
   H         -0.65567745      0.37796757      0.81892116
   H         -0.65567745      0.37796757     -0.81892116


==> anc/geometries_and_references/FH51/OS_C2H5_2.xyz <==
          16
 
   C          0.87780338      0.42478559      0.03193616
   H          1.08605893      1.03733057     -0.85843079
   H          1.16859595      0.98617815      0.93384343
   C          1.55908788     -0.93664584     -0.04637343
   H          1.19733591     -1.49773979     -0.91835533
   H          2.64673878     -0.81388699     -0.14475442
   H          1.36491039     -1.53623726      0.85419022
   C         -1.36135175      2.00896883      0.04737956
   H         -0.84386836      2.42062089     -0.83238860
   H         -0.94105295      2.46049610      0.95957761
   C         -2.87150316      2.19395344     -0.04698002
   H         -3.38165975      1.80009641      0.84359686
   H         -3.12056465      3.26046565     -0.13782768
   H         -3.26719816      1.67303588     -0.92901529
   S         -0.95293143      0.21143261      0.10803142
   O         -1.38381750     -0.38044062     -1.20709898


==> anc/geometries_and_references/FH51/S_C2H5_2.xyz <==
          15
 
   C          0.91191185      0.42147356      0.00136704
   H          1.21916101      0.99148376     -0.88896934
   H          1.22092545      0.98932942      0.89247234
   C          1.54935208     -0.96586609     -0.00097132
   H          1.25158067     -1.53860254     -0.89046945
   H          2.64548023     -0.88091342     -0.00206607
   H          1.25357742     -1.54076971      0.88779389
   C         -1.37706244      2.03845474      0.00315044
   H         -0.94331982      2.51884398     -0.88723753
   H         -0.94384401      2.51848085      0.89399049
   C         -2.89756573      2.17686362      0.00272511
   H         -3.33975110      1.70550913      0.89154630
   H         -3.18297128      3.23865781      0.00307837
   H         -3.33914878      1.70621608     -0.88676480
   S         -0.90999654      0.27128403      0.00275953


==> anc/geometries_and_references/FH51/ax-methylcyclohexene.xyz <==
          19
 
   C         -2.76645075     -1.73214736      0.22975135
   C         -1.32303226     -2.14395121      0.15390241
   C         -0.67338651     -0.68881909      0.20336149
   C         -1.24411516      0.27077522      1.28455465
   C         -2.83791889      0.28782261      1.42154642
   C         -3.09297008     -1.18949459      1.44417284
   H          0.41588674     -0.78200954      0.34964412
   H         -0.99482068     -2.73429392      1.02057627
   H         -1.00600096     -2.66412304     -0.76303530
   H         -3.03275726     -1.09854979     -0.63182140
   H         -0.82530883      0.00092154      2.26661673
   H         -0.89819179      1.29499556      1.07224564
   H         -3.13813362      0.85925655      2.31496073
   H         -3.26512946      0.76746085      0.52817986
   H         -0.81838944     -0.23390328     -0.79002229
   C         -2.90446018     -1.92435371      2.74230192
   H         -3.84770455     -1.89566144      3.31463592
   H         -2.66088573     -2.98343496      2.57885423
   H         -2.13684724     -1.47737351      3.39629845


==> anc/geometries_and_references/FH51/butanediol.xyz <==
          16
 
   C         -2.43508604     -0.03648384      0.03111920
   H         -2.14562795     -1.09723441      0.06456754
   H         -2.06441097      0.40076394     -0.90471528
   H         -3.53497860      0.02321202      0.02339754
   C         -1.86697547      0.70605851      1.23526047
   H         -2.17083396      1.77122348      1.18923710
   C         -0.33374096      0.66895275      1.28239662
   H         -0.02998883     -0.39618354      1.32956143
   C          0.23426837      1.41275433      2.48579606
   H         -0.13681958      0.97675339      3.42204768
   H          1.33414023      1.35275589      2.49395084
   H         -0.05489262      2.47354568      2.45095289
   O         -2.31300763      0.12203845      2.47331216
   H         -3.27697931      0.01513356      2.41228700
   O          0.11250017      1.25165385      0.04378712
   H          1.07623895      1.36026143      0.10552271


==> anc/geometries_and_references/FH51/cis-2-pentene.xyz <==
          15
 
   C         -0.50973845     -4.57409193      4.82078256
   H          0.12390675     -4.81524791      5.68716964
   H          0.15526735     -4.38166597      3.96691327
   H         -1.11467319     -5.46282563      4.58988793
   C         -1.40199201     -3.35538275      5.11048399
   H         -2.04014145     -3.14723348      4.23950113
   H         -2.08767775     -3.61035058      5.93828216
   C         -0.60901681     -2.13869195      5.49603240
   H          0.06148939     -2.28076413      6.35155563
   C         -0.61956324     -0.92707393      4.91947698
   H          0.03865347     -0.16350647      5.34781832
   C         -1.43816619     -0.47482642      3.74666948
   H         -2.11673732      0.34474903      4.03474932
   H         -0.79185021     -0.07516951      2.94871813
   H         -2.04903062     -1.27818940      3.31602797


==> anc/geometries_and_references/FH51/cm <==
1-hexene 0 1
1-pentene 0 1
1-pentyne 0 1
2-pentyne 0 1
3-hexene 0 1
3-methylpentane 0 1
C2H4OH_2 0 1
C2H5CCNCHCH3 0 1
C2H5CClCHCH3 0 1
C2H5CO2CH3 0 1
C2H5CO2H 0 1
C2H5CONH2 0 1
C2H5O_2 0 1
C3H7CHCO 0 1
C3H7CN 0 1
C3H7CO2C2H3 0 1
C3H7CO2H 0 1
C3H7CONH2 0 1
C3H7NCO 0 1
C3H7NH2 0 1
C3H7SH 0 1
C3H7S_2 0 1
C4H9CHO 0 1
C4H9CO2H 0 1
C4H9NCO 0 1
C4H9NH2 0 1
C4H9NHCONH2 0 1
C4H9NO2 0 1
C4H9ONO 0 1
C4H9SO2H 0 1
C4H9SO3H 0 1
C6H12O 0 1
CO 0 1
CO2 0 1
COCl2 0 1
CO_2NHC3H7_2 0 1
Cl2 0 1
H2 0 1
H2C-C5-CH2 0 1
H2CO 0 1
H2O 0 1
H2O2 0 1
H2S 0 1
HCN 0 1
HCO2C5H11 0 1
HCON_C2H5_2 0 1
HCl 0 1
Heptene 0 1
NH3 0 1
OS_C2H5_2 0 1
S_C2H5_2 0 1
ax-methylcyclohexene 0 1
butanediol 0 1
cis-2-pentene 0 1
diethylamine 0 1
diethyloxirane 0 1
dimethylbutane 0 1
dimethyloxirane 0 1
dimethylpyrrole 0 1
eq-methylcyclohexene 0 1
ethene 0 1
ethyl-g-butyrolactone 0 1
heptatriyne 0 1
hexandione 0 1
hexyne 0 1
methanol 0 1
methyl-d-valerolactone 0 1
methylcyclohexa-1,3-diene 0 1
methylcyclohexa-1,4-diene 0 1
methylcyclohexane 0 1
methylfuran 0 1
methylimidazole 0 1
methylpyrazole 0 1
methylpyridine 0 1
methylpyrrole 0 1
n-hexane 0 1
n-nonane 0 1
neo-hexane 0 1
pentadiene 0 1
pentanediol 0 1
pentanol 0 1
propylfuran 0 1
propyloxirane 0 1
propylthiophene 0 1
tetramethylpentane 0 1
toluene 0 1
trans-2-pentene 0 1


==> anc/geometries_and_references/FH51/diethylamine.xyz <==
          16
 
   N         -0.52809284      0.08153673      0.06830379
   H         -0.23632586      0.46853119     -0.83171615
   C         -0.16420138     -1.33919865      0.11705292
   H         -0.39875495     -1.77086129     -0.86818239
   H          0.92789694     -1.48505407      0.27819064
   C         -0.93653039     -2.10373283      1.19228763
   H         -2.01909345     -1.99786186      1.03539801
   H         -0.68048593     -3.17271935      1.16233322
   H         -0.70112031     -1.73837446      2.20179192
   C          0.05941100      0.89476169      1.13491398
   H         -0.35463609      0.55519119      2.09728106
   H          1.16302539      0.75902204      1.20546615
   C         -0.26587209      2.37185095      0.93823620
   H         -1.35297927      2.52919541      0.90900233
   H          0.15339899      2.97729374      1.75393608
   H          0.15701526      2.74907616     -0.00618297


==> anc/geometries_and_references/FH51/diethyloxirane.xyz <==
          19
 
   C         -0.92944986      0.15840817     -0.00560922
   C          0.54246756      0.17573447     -0.00095241
   O         -0.20813360      1.41589425     -0.01788563
   H         -1.41947541     -0.06251520     -0.96481637
   H          1.03734744     -0.01108342      0.96301720
   C          1.37857905     -0.12665249     -1.22053829
   H          1.62455732     -1.20257819     -1.21490265
   H          0.77066770      0.05763360     -2.11998514
   C          2.66540744      0.70506570     -1.27375561
   H          3.25463306      0.46879186     -2.17081366
   H          2.43320517      1.77885837     -1.29240407
   H          3.30051825      0.51256952     -0.39626650
   C         -1.75866102     -0.13485621      1.22086755
   H         -1.97800851     -1.21630452      1.24142917
   H         -1.15603173      0.08619341      2.11563408
   C         -3.06574140      0.66584617      1.25358117
   H         -3.64933329      0.43752021      2.15636075
   H         -2.86012990      1.74513680      1.24537498
   H         -3.69565238      0.43589334      0.38128400


==> anc/geometries_and_references/FH51/dimethylbutane.xyz <==
          20
 
   C         -4.41280069     -1.92011802     -0.05492601
   H         -4.15091485     -2.98612882     -0.07029983
   H         -3.99789398     -1.45766934     -0.96532563
   H         -5.50857915     -1.84999482     -0.11931219
   C         -3.89805249     -1.20473682      1.20370050
   H         -4.29402790     -1.74401922      2.08580568
   C         -2.35078345     -1.23902068      1.31115533
   H         -1.95479826     -0.70020198      0.42877114
   C         -1.83591212     -0.52306530      2.56940539
   H         -2.25105984     -0.98480953      3.48005284
   H         -0.74016363     -0.59353430      2.63393270
   H         -2.09742339      0.54304564      2.58409787
   C         -4.45440709      0.22711180      1.23841625
   H         -4.23132080      0.74415236      2.18116442
   H         -4.03529363      0.82949564      0.41599661
   H         -5.54780221      0.22109353      1.11869709
   C         -1.79455900     -2.67093649      1.27712127
   H         -0.70112042     -2.66494566      1.39644232
   H         -2.21343471     -3.27275921      2.10007255
   H         -2.01803432     -3.18855566      0.33478183


==> anc/geometries_and_references/FH51/dimethyloxirane.xyz <==
          13
 
   C         -0.92548289      0.26459331      0.02516232
   C          0.54711173      0.26200898     -0.02474243
   O         -0.18687997      1.50956646      0.00187589
   H         -1.44876950      0.05848033     -0.91832736
   H          1.06961103      0.05140385      0.91820188
   C          1.32642752     -0.03769011     -1.27733727
   H          2.24392679      0.56739834     -1.31806801
   H          1.62077975     -1.09795742     -1.30476164
   H          0.72818224      0.18367708     -2.17142063
   C         -1.70588068     -0.03558457      1.27695068
   H         -2.62115463      0.57275625      1.31934432
   H         -2.00412046     -1.09483081      1.30154681
   H         -1.10677484      0.18122164      2.17157543


==> anc/geometries_and_references/FH51/dimethylpyrrole.xyz <==
          16
 
   C         -1.56253704     -0.82927755     -0.00076242
   C         -0.17865881     -0.81040479     -0.00045547
   C          0.24283113      0.55298890     -0.00038514
   C         -0.88881457      1.34948643     -0.00059515
   N         -1.97407129      0.49150198     -0.00084944
   H         -2.94188040      0.79080140     -0.00080369
   H          0.45965089     -1.68909013     -0.00007652
   H          1.26578920      0.91782831     -0.00018891
   C         -1.05118172      2.83359679      0.00000993
   H         -1.59450055      3.19618921     -0.88846353
   H         -1.59503463      3.19513803      0.88859055
   H         -0.06492130      3.31388659      0.00060516
   C         -2.53418490     -1.96258805      0.00033248
   H         -3.18725765     -1.95335713      0.88885782
   H         -3.18699815     -1.95567411     -0.88842200
   H         -1.99149073     -2.91594940      0.00167005


==> anc/geometries_and_references/FH51/eq-methylcyclohexene.xyz <==
          19
 
   C         -2.82848514     -1.88236776     -0.00398228
   C         -1.29551716     -1.87284314     -0.06936998
   C         -0.72040169     -0.50484531      0.18841337
   C         -1.41201074      0.52768808      0.69954955
   C         -2.86262767      0.38533385      1.10541259
   C         -3.32299517     -1.07495121      1.20047194
   H         -0.88201591     -2.59156259      0.66348804
   H         -0.95445602     -2.23624110     -1.05325197
   H         -3.23432429     -1.43642380     -0.92772054
   H         -3.20273145     -2.91656306      0.03973033
   H         -3.01973380      0.89693400      2.07111289
   H         -3.49310929      0.93679001      0.38213476
   H         -2.92046485     -1.52282680      2.12487444
   H         -4.41998974     -1.12258810      1.27865756
   H          0.33397937     -0.35548758     -0.06819116
   C         -0.79788666      1.88587899      0.89841693
   H         -0.81855176      2.18110212      1.96086620
   H          0.24462565      1.91626792      0.55383503
   H         -1.36167134      2.65992909      0.35051856


==> anc/geometries_and_references/FH51/ethene.xyz <==
           6
 
   C         -3.16964077     -0.01079805      0.05174520
   H         -3.15622828     -1.10177392      0.01867376
   H         -3.15595667      0.50606029     -0.90966754
   C         -3.20048084      0.65550110      1.20564089
   H         -3.21390105      1.74647767      1.23867243
   H         -3.21417365      0.13866814      2.16705266


==> anc/geometries_and_references/FH51/ethyl-g-butyrolactone.xyz <==
          18
 
   C         -0.09569196      0.50772794      0.21031836
   O          1.30868900      0.47482912     -0.14870814
   C          1.78177796      1.74807591     -0.36646150
   C          0.65207103      2.76127893     -0.15721958
   C         -0.60663417      1.88450781     -0.23802878
   H         -0.58444320     -0.33393180     -0.29586787
   H         -0.17513178      0.36108682      1.29881451
   H          0.70232868      3.50111672     -0.96922473
   H         -1.42815309      2.24822413      0.39400390
   H         -0.97310459      1.83155629     -1.27279519
   C          0.81345068      3.49768448      1.19432363
   H         -0.10966903      4.07599916      1.36299889
   H          0.86443689      2.75696212      2.01047373
   C          2.02513819      4.42863336      1.25949289
   H          2.08310148      4.92008556      2.24079718
   H          2.96231874      3.88244885      1.09156301
   H          1.95874297      5.21568342      0.49335213
   O          2.93573341      1.95253143     -0.65652437


==> anc/geometries_and_references/FH51/heptatriyne.xyz <==
          11
 
   C         -5.48941521     -0.53797035      0.35846558
   H         -6.40753421     -0.81678716     -0.11419890
   C         -4.44035675     -0.21982941      0.89845036
   C         -3.28092662      0.13079934      1.49545881
   C         -2.22289565      0.45002748      2.04135793
   C         -1.06557590      0.79661049      2.64145006
   C         -0.01549999      1.10920376      3.18911198
   C          1.22561728      1.47757478      3.83733245
   H          1.83631404      2.12286081      3.18686315
   H          1.03609423      2.02577248      4.77335352
   H          1.82323030      0.58630163      4.08435155


==> anc/geometries_and_references/FH51/hexandione.xyz <==
          18
 
   C         -6.43817646      0.02151263      0.53152870
   H         -6.53998815     -0.08669287     -0.56003772
   H         -6.44441940      1.10241863      0.74134700
   H         -7.27689208     -0.47677537      1.02932460
   C         -5.12715998     -0.57992352      0.97657833
   C         -3.85937289      0.16575574      0.52847229
   H         -3.04772026     -0.56708676      0.44006344
   H         -4.02866961      0.68421927     -0.42368899
   C         -3.52715343      1.22582232      1.59280971
   C         -2.58001293      0.78018543      2.68898354
   H         -1.61433007      0.54755124      2.20369316
   H         -2.94610297     -0.19632627      3.05359220
   C         -2.40550232      1.78856838      3.81884041
   H         -3.36270710      1.99142600      4.31718214
   H         -1.70026693      1.40811750      4.56998148
   H         -2.02561493      2.74556238      3.43893909
   O         -5.05126868     -1.57136054      1.68171290
   O         -4.04032296      2.33108829      1.55545760


==> anc/geometries_and_references/FH51/hexyne.xyz <==
          16
 
   C         -4.47070156     -0.45459535     -0.06839418
   H         -4.06556211     -1.47750017     -0.06463376
   H         -4.06194383      0.05999952     -0.95105779
   H         -5.55957464     -0.52749447     -0.19980926
   C         -4.11112920      0.28742301      1.22100225
   H         -4.55965415      1.29528002      1.20427345
   H         -4.56222949     -0.23149261      2.08397890
   C         -2.60011788      0.41003472      1.43845481
   H         -2.13957191      0.93566479      0.58666427
   H         -2.14193506     -0.59139583      1.46754095
   C         -2.24725833      1.15990184      2.73977956
   H         -2.70133084      0.63740072      3.59958304
   H         -2.70375217      2.16443418      2.71927925
   C         -0.81259641      1.29185790      2.96424477
   C          0.38368108      1.39239799      3.12897372
   H          1.43884340      1.48346402      3.27970154


==> anc/geometries_and_references/FH51/methanol.xyz <==
           6
 
   C         -1.41328723     -0.04488472      0.00657972
   H         -1.03644320     -1.07503775      0.02712671
   H         -1.05068777      0.43736833     -0.91867585
   H         -2.51689170     -0.08099751     -0.02072603
   O         -0.91865501      0.59520166      1.18397022
   H         -1.24098250      1.51133389      1.18280244


==> anc/geometries_and_references/FH51/methyl-d-valerolactone.xyz <==
          18
 
   C         -3.18153353     -1.02120288      0.11446500
   C         -1.64311134     -1.03863468      0.12997383
   C         -0.99798269      0.33508552      0.34205897
   C         -3.18266744      1.29676638      0.98928134
   C         -3.71161165     -0.10631758      1.21642025
   H         -1.26757817     -1.36787208     -0.85064935
   H         -3.54163870     -0.65254721     -0.86010940
   H         -3.56503434     -2.04720604      0.22473765
   H         -3.41731424      1.97048839      1.82407706
   H         -3.61245206      1.72855801      0.06960434
   H         -3.40392406     -0.46947872      2.20954367
   H         -4.81180173     -0.07236229      1.21369336
   O         -1.73617369      1.36280284      0.85871464
   O          0.17737583      0.53214266      0.11954271
   C         -1.07439703     -2.00860763      1.18629325
   H         -1.40766260     -3.03347840      0.96935731
   H          0.02223150     -1.98762026      1.17579961
   H         -1.41087321     -1.74894368      2.20034347


==> anc/geometries_and_references/FH51/methylcyclohexa-1,3-diene.xyz <==
          17
 
   C         -3.32682297     -1.21143259      0.31059966
   C         -1.84949890     -1.08402436      0.03796740
   C         -1.43676026      0.37967402     -0.17797927
   C         -2.06713023      1.32036270      0.82972193
   C         -3.28659548      1.01238101      1.32494196
   C         -3.98006384     -0.21283464      0.93668528
   H         -0.33967237      0.47092769     -0.15549572
   H         -1.29590513     -1.50176145      0.90304812
   H         -1.55362304     -1.69218619     -0.82981887
   H         -3.83680146     -2.14246386      0.05565779
   H         -3.78793161      1.70368938      2.00737312
   H         -5.03857082     -0.31455252      1.18548577
   H         -1.74690503      0.70933405     -1.19007499
   C         -1.34636845      2.59474619      1.14569514
   H         -1.92714440      3.23468772      1.82346008
   H         -0.36663546      2.39686160      1.61229637
   H         -1.13728425      3.16796221      0.22546136


==> anc/geometries_and_references/FH51/methylcyclohexa-1,4-diene.xyz <==
          17
 
   C         -2.53921471     -1.31385447      0.01167417
   C         -1.15243655     -0.99242624     -0.46820411
   C         -0.37722011     -0.05574661      0.08982385
   C         -0.79314213      0.80679368      1.25371151
   C         -2.18362315      0.47104343      1.72914448
   C         -2.96385558     -0.46368568      1.17494411
   H         -0.77461005     -1.56873351     -1.31744284
   H         -3.26169135     -1.20372041     -0.82039635
   H         -2.60548801     -2.38558001      0.28329859
   H         -0.08909741      0.61713582      2.09007414
   H         -2.56061713      1.05234282      2.57642430
   H         -3.96583942     -0.63726448      1.57737118
   H          0.62441238      0.12307321     -0.31363027
   C         -0.66398275      2.30903910      0.91408183
   H         -0.92443611      2.93144017      1.78297440
   H          0.36530730      2.55733579      0.61595729
   H         -1.33568455      2.57699782      0.08608293


==> anc/geometries_and_references/FH51/methylcyclohexane.xyz <==
          21
 
   C         -2.90558413     -2.17786706     -0.07279443
   C         -1.37082758     -2.20250541     -0.06045671
   C         -0.78899465     -0.78200822     -0.00181512
   C         -1.32918258      0.04283089      1.18645911
   C         -2.87295862      0.02937588      1.17633822
   C         -3.46049844     -1.38902348      1.12147210
   H          0.31157417     -0.82173215      0.03994648
   H         -1.02266887     -2.78758061      0.80782441
   H         -0.99015707     -2.72467499     -0.95248011
   H         -3.25158998     -1.70579524     -1.00993175
   H         -3.30623223     -3.20388917     -0.07430743
   H         -3.25735232      0.56850462      2.05751207
   H         -3.22383214      0.58925263      0.29149267
   H         -3.22759077     -1.92964624      2.05483338
   H         -4.55909558     -1.33494291      1.06662872
   H         -1.04571534     -0.25755743     -0.93927324
   C         -0.74832475     -0.41827255      2.53215961
   H          0.35024865     -0.35658941      2.52649411
   H         -1.11471068      0.21441407      3.35449752
   H         -1.01767726     -1.45667795      2.77206526
   H         -1.00600317      1.08787178      1.03818631


==> anc/geometries_and_references/FH51/methylfuran.xyz <==
          12
 
   C         -1.04737918     -0.32488163     -0.00008940
   C          0.31574440     -0.31896241      0.00006816
   C          0.70929883      1.06051507      0.00004590
   C         -0.44033390      1.80295472     -0.00015182
   O         -1.52918150      0.96021539     -0.00020448
   H         -1.79636334     -1.10800203     -0.00013912
   H          0.96367332     -1.18928835      0.00019112
   H          1.72125051      1.45295813      0.00019053
   C         -0.72598583      3.26083151     -0.00018968
   H         -1.30526971      3.55931497     -0.88761134
   H         -1.30525946      3.55942486      0.88720530
   H          0.21568392      3.82281173     -0.00022521


==> anc/geometries_and_references/FH51/methylimidazole.xyz <==
          12
 
   C          1.67892322     -0.29573876     -0.04109560
   C          0.55147392      0.49724043      0.02896116
   N         -0.52100649     -0.37590119      0.00013284
   H         -1.50095208     -0.11944047      0.03401150
   H         -0.64096768     -2.52473355     -0.12500393
   H          0.41648225      1.57116016      0.09499100
   C          3.11447420      0.11854423     -0.04480609
   H          3.64929392     -0.30956022      0.81601723
   H          3.62325949     -0.23904445     -0.95213751
   H          3.21287462      1.21133540     -0.00231068
   C         -0.00976393     -1.64142276     -0.08543769
   N          1.31012218     -1.62829179     -0.11206016


==> anc/geometries_and_references/FH51/methylpyrazole.xyz <==
          12
 
   C          1.22977179     -1.63239085     -0.13981544
   C          1.71537507     -0.30290513     -0.03651400
   C          0.56140433      0.46842313     -0.01782913
   N         -0.48825596     -0.39610765     -0.10565675
   H         -1.47602454     -0.17346301     -0.12039105
   H          1.80242698     -2.55553534     -0.18564113
   H          0.41734857      1.54241148      0.04997923
   N         -0.10733697     -1.68881455     -0.18205797
   C          3.13725942      0.16493046      0.03661242
   H          3.65186614     -0.24003573      0.92105404
   H          3.71308047     -0.15054750     -0.84642485
   H          3.19358930      1.26019112      0.09383568


==> anc/geometries_and_references/FH51/methylpyridine.xyz <==
          14
 
   C         -1.96212545     -1.30462258     -1.20527270
   C         -1.34568629     -1.85822257     -0.08099810
   C         -1.52866212     -1.22043594      1.14546722
   C         -2.31252819     -0.06814660      1.19274532
   C         -2.89285561      0.41913471      0.01139322
   N         -2.71534255     -0.19654912     -1.17518331
   H         -1.06630235     -1.61204303      2.05295720
   H         -1.84499962     -1.77389272     -2.18697069
   H         -0.74076128     -2.76081694     -0.16910225
   H         -2.47385287      0.45616957      2.13622030
   C         -3.75580396      1.65306398      0.00357943
   H         -3.68023450      2.20987166      0.94633478
   H         -3.46955638      2.30992792     -0.82883975
   H         -4.81096342      1.37981852     -0.15211369


==> anc/geometries_and_references/FH51/methylpyrrole.xyz <==
          13
 
   C         -1.28191173     -1.49833008      0.00007696
   C          0.09919861     -1.48880469      0.00036037
   C          0.51444673     -0.12488259     -0.00017599
   C         -0.62026273      0.67114388     -0.00079074
   N         -1.70340333     -0.18487462     -0.00075494
   H         -2.67126718      0.11188543     -0.00113753
   H         -1.99250860     -2.31744088      0.00027134
   H          0.73923378     -2.36518434      0.00087435
   H          1.53615574      0.24317473      0.00014556
   C         -0.78172577      2.15572070     -0.00028908
   H         -1.32447058      2.51749712     -0.88909526
   H         -1.32577674      2.51629628      0.88820388
   H          0.20434162      2.63608886      0.00079534


==> anc/geometries_and_references/FH51/n-hexane.xyz <==
          20
 
   C         -4.68235799      0.21698565     -0.02513568
   H         -4.34312699     -0.82935721     -0.06340041
   H         -4.34280171      0.70769069     -0.94999240
   H         -5.78172747      0.21105352     -0.03544896
   C         -4.13480314      0.93116189      1.21321292
   H         -4.51956613      1.96504801      1.24272672
   H         -4.51980758      0.43946093      2.12285226
   C         -2.60354135      0.96250499      1.26850949
   H         -2.21742202      1.45387961      0.35771187
   H         -2.21763066     -0.07224572      1.23915956
   C         -2.04472004      1.67597697      2.50372848
   H         -2.43043732      1.18470843      3.41474563
   H         -2.43102894      2.71059396      2.53288132
   C         -0.51344945      1.70810151      2.55857699
   H         -0.12893742      2.19590485      1.64662385
   H         -0.12818271      0.67429745      2.53359887
   C          0.03407967      2.42832441      3.79343257
   H         -0.30538076      1.94228576      4.72079018
   H          1.13344970      2.43443280      3.80367414
   H         -0.30527289      3.47479878      3.82639391


==> anc/geometries_and_references/FH51/n-nonane.xyz <==
          29
 
   C         -6.15550652     -0.70896108     -0.13723646
   H         -5.86149920     -1.76864779     -0.18318903
   H         -5.77148718     -0.22066865     -1.04585518
   H         -7.25351876     -0.66634520     -0.17503355
   C         -5.60885521     -0.03720233      1.12507971
   H         -5.94816668      1.01224719      1.16053293
   H         -6.03810649     -0.52410437      2.01729358
   C         -4.07975783     -0.07454085      1.21852096
   H         -3.73938209     -1.12494105      1.18384103
   H         -3.64963892      0.41130292      0.32462958
   C         -3.52128414      0.59719191      2.47743732
   H         -3.94822949      0.10827057      3.37098319
   H         -3.86589308      1.64612502      2.51367948
   C         -1.99176134      0.56476167      2.56625392
   H         -1.56495963      1.05668414      1.67388998
   H         -1.65311916     -0.48441671      2.52570627
   C         -1.44031976      1.24559831      3.82521117
   H         -1.84452011      0.73945466      4.72010439
   H         -1.82594161      2.27886076      3.86369221
   C          0.09267655      1.28543498      3.91672689
   H          0.49855197      1.76775408      3.00946235
   H          0.38246847      1.93645587      4.75938178
   C          0.76312800     -0.08140652      4.10409068
   H          0.51419971     -0.74068846      3.25690187
   H          0.34300397     -0.56715112      5.00178988
   C          2.28538425      0.01351115      4.23807935
   H          2.57074395      0.63818290      5.09830067
   H          2.74210647     -0.97681433      4.37850072
   H          2.73584217      0.46335991      3.34019558


==> anc/geometries_and_references/FH51/neo-hexane.xyz <==
          20
 
   C         -4.55846980      0.22820438     -0.00893552
   H         -4.16959365     -0.80147485     -0.01595243
   H         -4.17089986      0.73968442     -0.90350207
   H         -5.65398105      0.17513871     -0.10021051
   C         -4.14491145      0.96801939      1.27650834
   C         -2.59506859      0.99804354      1.33270191
   H         -2.23172610      1.47997117      0.40853860
   H         -2.23390689     -0.04432116      1.29093410
   C         -1.96042523      1.69586429      2.53955936
   H         -2.24554122      1.21910539      3.48823892
   H         -2.24451065      2.75632894      2.59874294
   C         -4.71717572      2.39654117      1.23491980
   H         -4.48925385      2.95665694      2.15321334
   H         -4.30901239      2.96250928      0.38311865
   H         -5.81212333      2.37313392      1.12715958
   C         -4.72044362      0.21674898      2.49059532
   H         -5.81584157      0.14153328      2.41744841
   H         -4.31801926     -0.80627173      2.55068674
   H         -4.48815907      0.72765336      3.43601586
   H         -0.86365834      1.65660278      2.47230350


==> anc/geometries_and_references/FH51/pentadiene.xyz <==
          13
 
   C         -4.60254461     -0.41442243     -0.00769228
   H         -4.05803337     -1.34909271     -0.19951881
   H         -4.80922559      0.06796871     -0.97745422
   H         -5.58447940     -0.67088838      0.42326199
   C         -3.83547440      0.49609977      0.89634700
   H         -4.30895332      1.45417406      1.14227966
   C         -2.62339982      0.23143825      1.42226741
   H         -2.13713080     -0.72256213      1.18468295
   C         -1.89611753      1.13266709      2.29538279
   H         -2.39052248      2.08189892      2.53092743
   C         -0.68231254      0.88110523      2.81795284
   H         -0.18012301      1.59649127      3.46860457
   H         -0.15500453     -0.05214222      2.60793099


==> anc/geometries_and_references/FH51/pentanediol.xyz <==
          19
 
   C         -5.80983651     -0.30515135     -0.16380479
   H         -5.46962930     -1.35206685     -0.14356710
   H         -5.49931022      0.13439604     -1.12555426
   H         -6.90853029     -0.31494527     -0.16695852
   C         -5.27022885      0.47972174      1.03539821
   H         -5.60929576      1.52803002      0.98486179
   H         -5.66873175      0.05696854      1.96877666
   C         -3.74220641      0.47248600      1.13049472
   H         -3.38911320     -0.57776510      1.19788410
   C         -3.22425908      1.21284745      2.37093791
   H         -3.57643360      2.26167555      2.30202344
   C         -1.70307819      1.19486914      2.47172516
   H         -1.25056639      1.66289751      1.58834826
   H         -1.36756273      1.75007805      3.36202820
   H         -1.33726553      0.16027139      2.55011439
   O         -3.83361863      0.56513150      3.50362046
   H         -3.42516278      0.93700225      4.30326242
   O         -3.12875163      1.12291118      0.00289094
   H         -3.45691498      0.68321321     -0.79927624


==> anc/geometries_and_references/FH51/pentanol.xyz <==
          18
 
   C         -5.38046084     -0.25955489     -0.00442280
   H         -5.04590808     -1.30725845     -0.04648612
   H         -5.04837899      0.23052707     -0.93231465
   H         -6.47979077     -0.26118556     -0.00381541
   C         -4.81944034      0.45182100      1.22916430
   H         -5.19850020      1.48735762      1.26293181
   H         -5.19697521     -0.03857886      2.14226690
   C         -3.28733547      0.47597721      1.26927032
   H         -2.90999772      0.96645774      0.35448426
   H         -2.90884037     -0.56125766      1.23537084
   C         -2.72340452      1.18786365      2.50295203
   H         -3.08817247      0.69845434      3.42094505
   H         -3.08592798      2.22848553      2.53678881
   C         -1.20301482      1.20446436      2.53531307
   H         -0.81352521      1.70998232      1.63031045
   H         -0.81552349      0.16698147      2.53046183
   O         -0.78678069      1.89617936      3.72208235
   H          0.18461649      1.90572485      3.73849552


==> anc/geometries_and_references/FH51/propylfuran.xyz <==
          18
 
   C         -0.54840285      0.75271127      0.09542232
   C          0.81070428      0.62185009      0.01081666
   C          1.31200977      1.96596804     -0.12754116
   C          0.22827157      2.79368809     -0.11737747
   H         -1.35705555      0.03807481      0.20260128
   H          2.34944645      2.27061623     -0.22740710
   H          0.10400286      3.86758516     -0.19605408
   C          1.60818175     -0.64776848      0.07110343
   H          2.26784303     -0.71167102     -0.81179126
   H          0.92446514     -1.50972490      0.00285720
   C          2.46691628     -0.78300155      1.34257612
   H          3.14406389      0.08349215      1.41671017
   H          1.80831151     -0.72933068      2.22438684
   C          3.27913028     -2.07913058      1.37234475
   H          3.96528247     -2.14072706      0.51372175
   H          3.88316823     -2.15312522      2.28768175
   H          2.62283279     -2.96194966      1.33404021
   O         -0.92519862      2.06989489      0.01903171


==> anc/geometries_and_references/FH51/propyloxirane.xyz <==
          16
 
   C         -0.36152677     -0.19804642      0.06410785
   C          1.10744695     -0.19848151     -0.01304959
   O          0.37140097      1.04065243      0.12386598
   H         -0.95798889     -0.34492337     -0.84238060
   H         -0.84688540     -0.49688500      0.99957280
   H          1.55662876     -0.32171094     -1.00790515
   C          1.98352810     -0.59842830      1.14744423
   H          2.19926427     -1.67912741      1.06899044
   H          1.41989930     -0.45374179      2.08370995
   C          3.30073252      0.18799192      1.20397333
   H          3.06897791      1.26336485      1.25766453
   H          3.85283894      0.03790598      0.26084822
   C          4.18486455     -0.21359808      2.38684432
   H          4.45030913     -1.28110366      2.34417669
   H          5.12079453      0.36230748      2.40114588
   H          3.67113075     -0.03856593      3.34426484


==> anc/geometries_and_references/FH51/propylthiophene.xyz <==
          18
 
   C         -0.60872686      0.62597307      0.13364188
   C          0.76431894      0.60910950      0.01115003
   C          1.28607737      1.93362395     -0.14048691
   C          0.31597288      2.90565568     -0.13033053
   S         -1.25309607      2.22273811      0.06560042
   H         -1.27528286     -0.22326179      0.25664615
   H          2.34652617      2.15546634     -0.25996784
   H          0.43594560      3.98010155     -0.23264096
   C          1.60972622     -0.63734995      0.05554091
   H          2.29954138     -0.64406034     -0.80646677
   H          0.96314288     -1.52153215     -0.06277229
   C          2.43184243     -0.78200317      1.35043206
   H          3.07677600      0.10346316      1.47146243
   H          1.74417800     -0.77622881      2.21155680
   C          3.28512999     -2.05172377      1.36986031
   H          3.99801262     -2.06740385      0.53111729
   H          3.86416569     -2.13142693      2.30079065
   H          2.65972288     -2.95368903      1.28798949


==> anc/geometries_and_references/FH51/references <==
Taken from Y. Zhao, N. González-García and D. G. Truhlar, J. Phys. Chem. A,
2005, 109, 2012-2018; 
J. Friedrich and J. Hänchen, J. Chem. Theory Comput., 2013, 9, 5381-5394; 
L. Goerigk, A. Hansen, C. Bauer, S. Ehrlich, A. Najibi, S. Grimme 
Phys. Chem. Chem. Phys., 2017, 19, 32184.
All values are in kcal/mol.

1	C6H12O	H2O2	ethyl-g-butyrolactone	H2O	-1	-2	1	3	-150.81
2	C4H9NH2	H2O2	C4H9NO2	H2O	-1	-3	1	4	-144.38
3	C4H9CHO	H2O2	C4H9CO2H	H2O	-1	-1	1	1	-89.35
4	C4H9SO2H	H2O2	C4H9SO3H	H2O	-1	-1	1	1	-82.55
5	trans-2-pentene	H2O2	pentanediol		-1	-1	1		-78.51
6	toluene	H2	methylcyclohexane		-1	-3	1		-66.96
7	pentanol	H2O2	C4H9CHO	H2O	-1	-1	1	2	-63.89
8	C2H5O_2	C2H4OH_2			-1	1			-58.53
9	3-hexene	H2O2	diethyloxirane	H2O	-1	-1	1	1	-56.64
10	S_C2H5_2	H2O2	OS_C2H5_2	H2O	-1	-1	1	1	-52.85
11	ax-methylcyclohexene	eq-methylcyclohexene			-1	1			-52.60
12	hexyne	H2	1-hexene		-1	-1	1		-46.72
13	2-pentyne	H2	trans-2-pentene		-1	-1	1		-44.82
14	2-pentyne	H2	cis-2-pentene		-1	-1	1		-43.67
15	2-pentyne	HCN	C2H5CCNCHCH3		-1	-1	1		-42.89
16	1-hexene	H2	n-hexane		-1	-1	1		-37.08
17	1-pentyne	H2O	C4H9CHO		-1	-1	1		-34.93
18	C3H7NH2	COCl2	CO_2NHC3H7_2	HCl	-2	-1	1	2	-32.47
19	eq-methylcyclohexene	H2	methylcyclohexane		-1	-1	1		-32.10
20	trans-2-pentene	Cl2	C2H5CClCHCH3	HCl	-1	-1	1	1	-31.22
21	2-pentyne	HCl	C2H5CClCHCH3		-1	-1	1		-29.98
22	1-pentene	ethene	Heptene		-1	-1	1		-25.84
23	C4H9CHO	H2	pentanol		-1	-1	1		-23.47
24	dimethyloxirane	H2O	butanediol		-1	-1	1		-22.45
25	methylpyridine	H2	dimethylpyrrole		-1	-1	1		-20.27
26	C4H9NCO	NH3	C4H9NHCONH2		-1	-1	1		-19.72
27	C3H7CN	H2O	C3H7CONH2		-1	-1	1		-19.34
28	propylfuran	H2S	propylthiophene H2O		-1	-1	1	1	-19.45
29	diethylamine	CO	HCON_C2H5_2		-1	-1	1		-17.39
30	C3H7NCO	H2O	C3H7NH2	CO2	-1	-1	1	1	-16.98
31	C3H7CO2C2H3	ethyl-g-butyrolactone			-1	1			-16.14
32	H2C-C5-CH2	heptatriyne			-1	1			-14.30
33	methylpyrazole	methylimidazole			-1	1			-13.14
34	1-pentene	H2O	pentanol		-1	-1	1		-11.68
35	methylfuran	NH3	methylpyrrole	H2O	-1	-1	1	1	-10.70
36	C3H7CHCO	H2CO	propyloxirane	CO	-1	-1	1	1	-9.39
37	pentanol	CO	HCO2C5H11		-1	-1	1		-8.53
38	C3H7S_2	H2	C3H7SH		-1	-1	2		-6.63
39	pentadiene	ethene	ax-methylcyclohexene		1	1	-1		-6.65
40	hexandione	methyl-d-valerolactone			-1	1			-6.45
41	C2H5CO2H	methanol	C2H5CO2CH3	H2O	-1	-1	1	1	-5.11
42	C4H9ONO	C4H9NO2			-1	1			-3.25
43	n-hexane	neo-hexane			-1	1			-2.64
44	methylcyclohexa-1,4-diene	methylcyclohexa-1,3-diene			-1	1			-2.48
45	1-pentene	trans-2-pentene			-1	1			-2.11
46	toluene	H2	methylcyclohexa-1,3-diene		-1	-1	1		-1.47
47	cis-2-pentene	trans-2-pentene			-1	1			-1.15
48	3-methylpentane	dimethylbutane			-1	1			-0.86
49	C2H5CO2H	NH3	C2H5CONH2	H2O	-1	-1	1	1	-0.43
50	n-nonane	tetramethylpentane			-1	1			-0.41
51	C3H7CO2H	NH3	C3H7CONH2	H2O	-1	-1	1	1	-0.18


==> anc/geometries_and_references/FH51/tetramethylpentane.xyz <==
          29
 
   C         -6.14285869     -0.65367451     -0.04502489
   H         -5.74934114     -1.65329944     -0.27941508
   H         -5.95525635     -0.00283455     -0.90953315
   H         -7.23365361     -0.75057676      0.06152033
   C         -5.54515173     -0.07559649      1.25628352
   C         -3.95033289     -0.07758178      1.21108210
   C         -3.38412695      0.78267823      2.37942852
   H         -3.90876058      0.51564496      3.31099971
   H         -3.62950496      1.83826997      2.18489781
   C         -1.87605452      0.67940389      2.64006290
   H         -1.27940953      0.92676492      1.74977969
   H         -1.57949475     -0.32498229      2.97237256
   H         -1.58172530      1.38434890      3.43110477
   C         -6.10662091      1.35304791      1.42545001
   H         -5.72469714      2.04504764      0.66062553
   H         -7.20261463      1.33291611      1.32735136
   H         -5.87570691      1.77607530      2.41263926
   C         -6.07613308     -0.92914189      2.42813314
   H         -7.16899178     -0.82107837      2.49951271
   H         -5.86161565     -1.99775899      2.28941581
   H         -5.65529655     -0.62138971      3.39611055
   C         -3.40894194     -1.51841735      1.32368529
   H         -2.33038233     -1.54276220      1.11376498
   H         -3.55838442     -1.94135562      2.32726809
   H         -3.89036545     -2.19064071      0.59936328
   C         -3.44552651      0.51255464     -0.12275530
   H         -3.86875916      1.50779074     -0.32294750
   H         -2.35183683      0.62009925     -0.10468765
   H         -3.68898135     -0.13736478     -0.97390612


==> anc/geometries_and_references/FH51/toluene.xyz <==
          15
 
   C         -1.34875513     -0.04778932     -0.01501213
   C          0.04841859     -0.05514772     -0.00663581
   C          0.74081302      1.15830150     -0.01560675
   C          0.03996300      2.36657111     -0.03066552
   C         -1.36274669      2.39004282     -0.03461099
   C         -2.04406485      1.16342618     -0.02984342
   H         -1.90065175     -0.98936605     -0.01430760
   H          0.59391562     -0.99994183      0.00182226
   H          1.83213634      1.16509372     -0.01531321
   H          0.59064119      3.31010012     -0.04227554
   H         -3.13655310      1.15848792     -0.04065943
   C         -2.11758946      3.69631138     -0.01853232
   H         -3.08329430      3.60937654     -0.53507317
   H         -2.32759115      4.01846419      1.01414986
   H         -1.54253135      4.49921853     -0.49974215


==> anc/geometries_and_references/FH51/trans-2-pentene.xyz <==
          15
 
   C         -5.76745308     -0.23855881      0.00098197
   H         -5.43699475     -1.27862615     -0.13962232
   H         -5.26493952      0.37563760     -0.75972990
   H         -6.84967954     -0.20282894     -0.19007522
   C         -5.43686852      0.26196541      1.41687754
   H         -5.78556007      1.30004079      1.53903509
   H         -6.00279075     -0.34487505      2.14602077
   C         -3.97190847      0.18462218      1.73816540
   H         -3.52089719     -0.81551063      1.68982361
   C         -3.19033013      1.22351380      2.05655312
   H         -3.64348235      2.22177651      2.10034189
   C         -1.72602012      1.14530619      2.36798530
   H         -1.13539318      1.76498143      1.67365476
   H         -1.51110898      1.52289784      3.38101944
   H         -1.35458411      0.11292488      2.30385288


==> anc/geometries_and_references/G21EA/EA_10.xyz <==
           4
 
   C          0.00000000      0.00000000     -0.34381639
   H          0.50698036     -0.87811573      0.11460546
   H          0.50698036      0.87811573      0.11460546
   H         -1.01396071      0.00000000      0.11460546


==> anc/geometries_and_references/G21EA/EA_10n.xyz <==
           4
 
   C          0.00000000      0.00000000      0.00000000
   H         -0.53910889      0.93376400      0.00000000
   H         -0.53910889     -0.93376400      0.00000000
   H          1.07821779      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_11.xyz <==
           2
 
   N          0.00000000      0.00000000      0.52392416
   H          0.00000000      0.00000000     -0.52392416


==> anc/geometries_and_references/G21EA/EA_11n.xyz <==
           2
 
   N          0.00000000      0.00000000      0.52015886
   H          0.00000000      0.00000000     -0.52015886


==> anc/geometries_and_references/G21EA/EA_12.xyz <==
           3
 
   N          0.00000000      0.00000000      0.44206861
   H          0.79395339      0.00000000     -0.22103430
   H         -0.79395339      0.00000000     -0.22103430


==> anc/geometries_and_references/G21EA/EA_12n.xyz <==
           3
 
   N          0.00000000      0.00000000      0.42632399
   H          0.80413586      0.00000000     -0.21316199
   H         -0.80413586      0.00000000     -0.21316199


==> anc/geometries_and_references/G21EA/EA_13.xyz <==
           2
 
   O          0.00000000      0.00000000      0.48423541
   H          0.00000000      0.00000000     -0.48423541


==> anc/geometries_and_references/G21EA/EA_13n.xyz <==
           2
 
   O          0.00000000      0.00000000      0.48732705
   H          0.00000000      0.00000000     -0.48732705


==> anc/geometries_and_references/G21EA/EA_14.xyz <==
           2
 
   SI         0.00000000      0.00000000      0.78299040
   H          0.00000000      0.00000000     -0.78299040


==> anc/geometries_and_references/G21EA/EA_14n.xyz <==
           2
 
   SI         0.00000000      0.00000000      0.76712687
   H          0.00000000      0.00000000     -0.76712687


==> anc/geometries_and_references/G21EA/EA_15.xyz <==
           3
 
   SI         0.00000000      0.00000000      0.72126658
   H          1.11964791      0.00000000     -0.36063329
   H         -1.11964791      0.00000000     -0.36063329


==> anc/geometries_and_references/G21EA/EA_15n.xyz <==
           3
 
   SI         0.00000000      0.00000000      0.71086409
   H          1.09394651      0.00000000     -0.35543205
   H         -1.09394651      0.00000000     -0.35543205


==> anc/geometries_and_references/G21EA/EA_16.xyz <==
           4
 
   SI         0.00000000      0.00000000     -0.62109033
   H          0.65437850     -1.13341681      0.20703011
   H          0.65437850      1.13341681      0.20703011
   H         -1.30875701      0.00000000      0.20703011


==> anc/geometries_and_references/G21EA/EA_16n.xyz <==
           4
 
   SI         0.00000000      0.00000000     -0.34122397
   H          0.70774089     -1.22584317      0.11374132
   H          0.70774089      1.22584317      0.11374132
   H         -1.41548177      0.00000000      0.11374132


==> anc/geometries_and_references/G21EA/EA_17.xyz <==
           2
 
   P          0.00000000      0.00000000      0.72366043
   H          0.00000000      0.00000000     -0.72366043


==> anc/geometries_and_references/G21EA/EA_17n.xyz <==
           2
 
   P          0.00000000      0.00000000      0.71585949
   H          0.00000000      0.00000000     -0.71585949


==> anc/geometries_and_references/G21EA/EA_18.xyz <==
           3
 
   P          0.00000000      0.00000000      0.66783921
   H          1.03376517      0.00000000     -0.33391960
   H         -1.03376517      0.00000000     -0.33391960


==> anc/geometries_and_references/G21EA/EA_18n.xyz <==
           3
 
   P          0.00000000      0.00000000      0.66231645
   H          1.02364949      0.00000000     -0.33115823
   H         -1.02364949      0.00000000     -0.33115823


==> anc/geometries_and_references/G21EA/EA_19.xyz <==
           2
 
   S          0.00000000      0.00000000      0.67556771
   H          0.00000000      0.00000000     -0.67556771


==> anc/geometries_and_references/G21EA/EA_19n.xyz <==
           2
 
   S          0.00000000      0.00000000      0.67469675
   H          0.00000000      0.00000000     -0.67469675


==> anc/geometries_and_references/G21EA/EA_20.xyz <==
           2
 
   O          0.00000000      0.00000000      0.67747719
   O          0.00000000      0.00000000     -0.67747719


==> anc/geometries_and_references/G21EA/EA_20n.xyz <==
           2
 
   O          0.00000000      0.00000000      0.60449018
   O          0.00000000      0.00000000     -0.60449018


==> anc/geometries_and_references/G21EA/EA_21.xyz <==
           2
 
   N          0.00000000      0.00000000      0.63486996
   O          0.00000000      0.00000000     -0.63486996


==> anc/geometries_and_references/G21EA/EA_21n.xyz <==
           2
 
   N          0.00000000      0.00000000      0.57298362
   O          0.00000000      0.00000000     -0.57298362


==> anc/geometries_and_references/G21EA/EA_22.xyz <==
           2
 
   C          0.00000000      0.00000000      0.58520082
   N          0.00000000      0.00000000     -0.58520082


==> anc/geometries_and_references/G21EA/EA_22n.xyz <==
           2
 
   C          0.00000000      0.00000000      0.58103635
   N          0.00000000      0.00000000     -0.58103635


==> anc/geometries_and_references/G21EA/EA_23.xyz <==
           2
 
   P          0.00000000      0.00000000      0.78230815
   O          0.00000000      0.00000000     -0.78230815


==> anc/geometries_and_references/G21EA/EA_23n.xyz <==
           2
 
   P          0.00000000      0.00000000      0.74541940
   O          0.00000000      0.00000000     -0.74541940


==> anc/geometries_and_references/G21EA/EA_24.xyz <==
           2
 
   S          0.00000000      0.00000000      1.02605118
   S          0.00000000      0.00000000     -1.02605118


==> anc/geometries_and_references/G21EA/EA_24n.xyz <==
           2
 
   S          0.00000000      0.00000000      0.96128161
   S          0.00000000      0.00000000     -0.96128161


==> anc/geometries_and_references/G21EA/EA_25.xyz <==
           2
 
   CL         0.00000000      0.00000000      1.36650470
   CL         0.00000000      0.00000000     -1.36650470


==> anc/geometries_and_references/G21EA/EA_25n.xyz <==
           2
 
   CL         0.00000000      0.00000000      1.02104956
   CL         0.00000000      0.00000000     -1.02104956


==> anc/geometries_and_references/G21EA/EA_8.xyz <==
           2
 
   C          0.00000000      0.00000000      0.57146377
   H          0.00000000      0.00000000     -0.57146377


==> anc/geometries_and_references/G21EA/EA_8n.xyz <==
           2
 
   C          0.00000000      0.00000000      0.56142454
   H          0.00000000      0.00000000     -0.56142454


==> anc/geometries_and_references/G21EA/EA_9.xyz <==
           3
 
   C          0.00000000      0.00000000      0.48425248
   H          0.86409111      0.00000000     -0.24212624
   H         -0.86409111      0.00000000     -0.24212624


==> anc/geometries_and_references/G21EA/EA_9n.xyz <==
           3
 
   C          0.00000000      0.00000000      0.27425593
   H          0.99604512      0.00000000     -0.13712796
   H         -0.99604512      0.00000000     -0.13712796


==> anc/geometries_and_references/G21EA/EA_c-.xyz <==
           1
 
   C          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_c.xyz <==
           1
 
   C          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_cl-.xyz <==
           1
 
   CL         0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_cl.xyz <==
           1
 
   CL         0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_f-.xyz <==
           1
 
   F          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_f.xyz <==
           1
 
   F          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_o-.xyz <==
           1
 
   O          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_o.xyz <==
           1
 
   O          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_p-.xyz <==
           1
 
   P          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_p.xyz <==
           1
 
   P          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_s-.xyz <==
           1
 
   S          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_s.xyz <==
           1
 
   S          0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_si-.xyz <==
           1
 
   SI         0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/EA_si.xyz <==
           1
 
   SI         0.00000000      0.00000000      0.00000000


==> anc/geometries_and_references/G21EA/cm <==
EA_10 -1 1
EA_10n 0 2
EA_11 -1 2
EA_11n 0 3
EA_12 -1 1
EA_12n 0 2
EA_13 -1 1
EA_13n 0 2
EA_14 -1 3
EA_14n 0 2
EA_15 -1 2
EA_15n 0 1
EA_16 -1 1
EA_16n 0 2
EA_17 -1 2
EA_17n 0 3
EA_18 -1 1
EA_18n 0 2
EA_19 -1 1
EA_19n 0 2
EA_20 -1 2
EA_20n 0 3
EA_21 -1 3
EA_21n 0 2
EA_22 -1 1
EA_22n 0 2
EA_23 -1 3
EA_23n 0 2
EA_24 -1 2
EA_24n 0 3
EA_25 -1 2
EA_25n 0 1
EA_8 -1 3
EA_8n 0 2
EA_9 -1 2
EA_9n 0 3
EA_c 0 3
EA_c- -1 4
EA_cl 0 2
EA_cl- -1 1
EA_f 0 2
EA_f- -1 1
EA_o 0 3
EA_o- -1 2
EA_p 0 4
EA_p- -1 3
EA_s 0 3
EA_s- -1 2
EA_si 0 3
EA_si- -1 4


==> anc/geometries_and_references/G21EA/references <==
Taken from Curtiss, L. A..; Raghavachari, K.; Trucks G. W.; Pople, J. A. 
J. Chem. Phys. 1991, 94, 7221-7230 (back-corrected experimental values);
L. Goerigk, A. Hansen, C. Bauer, S. Ehrlich, A. Najibi, S. Grimme 
Phys. Chem. Chem. Phys., 2017, 19, 32184.
All values are in kcal/mol.

1	EA_c	EA_c-	1	-1	29.2
2	EA_o	EA_o-	1	-1	33.7
3	EA_f	EA_f-	1	-1	78.4
4	EA_si	EA_si-	1	-1	32.1
5	EA_p	EA_p-	1	-1	17.3
6	EA_s	EA_s-	1	-1	48.0
7	EA_cl	EA_cl-	1	-1	83.5
8	EA_8n	EA_8	1	-1	27.9
9	EA_9n	EA_9	1	-1	13.4
10	EA_10n	EA_10	1	-1	1.2
11	EA_11n	EA_11	1	-1	8.3
12	EA_12n	EA_12	1	-1	16.8
13	EA_13n	EA_13	1	-1	41.7
14	EA_14n	EA_14	1	-1	29.3
15	EA_15n	EA_15	1	-1	25.1
16	EA_16n	EA_16	1	-1	31.4
17	EA_17n	EA_17	1	-1	23.5
18	EA_18n	EA_18	1	-1	28.8
19	EA_19n	EA_19	1	-1	54.2
20	EA_20n	EA_20	1	-1	9.5
21	EA_21n	EA_21	1	-1	-0.2
22	EA_22n	EA_22	1	-1	89.5
23	EA_23n	EA_23	1	-1	24.9
24	EA_24n	EA_24	1	-1	38.0
25	EA_25n	EA_25	1	-1	54.7


==> anc/geometries_and_references/S22/01.xyz <==
           8
 
   N         -1.57871857     -0.04661102      0.00000000
   N          1.57871857      0.04661102      0.00000000
   H         -2.15862174      0.13639605      0.80956529
   H         -0.84947130      0.65819321      0.00000000
   H         -2.15862174      0.13639605     -0.80956529
   H          2.15862174     -0.13639605     -0.80956529
   H          0.84947130     -0.65819321      0.00000000
   H          2.15862174     -0.13639605      0.80956529


==> anc/geometries_and_references/S22/01a.xyz <==
           4
 
   N          0.00000000      0.00000000     -0.28853304
   H         -0.46806702      0.81071585      0.09617768
   H         -0.46806702     -0.81071585      0.09617768
   H          0.93613403      0.00000000      0.09617768


==> anc/geometries_and_references/S22/02.xyz <==
           6
 
   O         -1.65542061     -0.12330038      0.00000000
   O          1.24621244      0.10268870      0.00000000
   H         -0.70409026      0.03193167      0.00000000
   H         -2.03867273      0.75372294      0.00000000
   H          1.57598558     -0.38252146     -0.75856129
   H          1.57598558     -0.38252146      0.75856129


==> anc/geometries_and_references/S22/02a.xyz <==
           3
 
   O          0.00000000      0.00000000     -0.38904991
   H          0.75861220      0.00000000      0.19452495
   H         -0.75861220      0.00000000      0.19452495


==> anc/geometries_and_references/S22/02b.xyz <==
           3
 
   O          0.00000000      0.00000000     -0.39273822
   H         -0.76006866      0.00000000      0.19636911
   H          0.76006866      0.00000000      0.19636911


==> anc/geometries_and_references/S22/03.xyz <==
          10
 
   C         -1.88889666     -0.17969206      0.00000000
   C          1.88889666      0.17969206      0.00000000
   O         -1.17043543     -1.16659040      0.00000000
   O         -1.49328055      1.07368943      0.00000000
   O          1.49328055     -1.07368943      0.00000000
   O          1.17043543      1.16659040      0.00000000
   H         -0.49883317      1.10719538      0.00000000
   H         -2.97948901     -0.25882910      0.00000000
   H          2.97948901      0.25882910      0.00000000
   H          0.49883317     -1.10719538      0.00000000


==> anc/geometries_and_references/S22/03a.xyz <==
           5
 
   C         -0.28270970     -0.29484670      0.00000000
   O          0.11290644      0.95853474      0.00000000
   O          0.43575156     -1.28174506      0.00000000
   H         -1.37330209     -0.37398373      0.00000000
   H          1.10735379      0.99204075      0.00000000


==> anc/geometries_and_references/S22/04.xyz <==
          12
 
   C         -2.01864974      0.05288302      0.00000000
   C          2.01864974     -0.05288302      0.00000000
   N         -1.40777050     -1.14248443      0.00000000
   N          1.40777050      1.14248443      0.00000000
   H         -0.38724413     -1.20778249      0.00000000
   H         -3.11706210     -0.01370101      0.00000000
   H         -1.96459670     -1.97703676      0.00000000
   H          1.96459670      1.97703676      0.00000000
   H          0.38724413      1.20778249      0.00000000
   H          3.11706210      0.01370101      0.00000000
   O         -1.45220050      1.14363443      0.00000000
   O          1.45220050     -1.14363443      0.00000000


==> anc/geometries_and_references/S22/04a.xyz <==
           6
 
   C         -0.29406244      0.57696421      0.00000000
   O          0.27238676      1.66771559      0.00000000
   N          0.31681678     -0.61840322      0.00000000
   H         -0.24000942     -1.45295552      0.00000000
   H          1.33734314     -0.68370124      0.00000000
   H         -1.39247483      0.51038018      0.00000000


==> anc/geometries_and_references/S22/05.xyz <==
          24
 
   O         -1.46633207      1.01216965      0.00000000
   O         -0.59722314      5.48640880      0.00000000
   O          1.46633207     -1.01216965      0.00000000
   O          0.59722314     -5.48640880      0.00000000
   C          1.27690400      4.00617769      0.00000000
   C         -0.12860054      4.36215645      0.00000000
   C         -0.62814660      1.91426845      0.00000000
   C          0.62814660     -1.91426845      0.00000000
   C         -1.63672955     -2.70527748      0.00000000
   C         -1.27690400     -4.00617769      0.00000000
   C          0.12860054     -4.36215645      0.00000000
   C          1.63672955      2.70527748      0.00000000
   N          0.72050953      1.68826937      0.00000000
   N         -0.97772333      3.23964443      0.00000000
   N         -0.72050953     -1.68826937      0.00000000
   N          0.97772333     -3.23964443      0.00000000
   H          1.02325186      0.70618222      0.00000000
   H         -1.97002750      3.43238623      0.00000000
   H          2.01035107      4.79386616      0.00000000
   H          2.66906288      2.38834246      0.00000000
   H         -2.01035107     -4.79386616      0.00000000
   H         -1.02325186     -0.70618222      0.00000000
   H          1.97002750     -3.43238623      0.00000000
   H         -2.66906288     -2.38834246      0.00000000


==> anc/geometries_and_references/S22/05a.xyz <==
          12
 
   O         -1.76372837     -1.96575946      0.00000000
   O         -0.89461944      2.50847968      0.00000000
   N          0.42311322     -1.28965975      0.00000000
   N         -1.27511964      0.26171531      0.00000000
   C          0.97950769      1.02824857      0.00000000
   C         -0.42599685      1.38422733      0.00000000
   C          1.33933324     -0.27265164      0.00000000
   C         -0.92554291     -1.06366066      0.00000000
   H          1.71295476      1.81593704      0.00000000
   H          0.72585555     -2.27174689      0.00000000
   H         -2.26742381      0.45445712      0.00000000
   H          2.37166657     -0.58958666      0.00000000


==> anc/geometries_and_references/S22/06.xyz <==
          25
 
   O         -1.47861904     -2.01917730     -0.38424751
   N         -1.54525269      0.23084315      0.00228882
   N          1.35176497      0.23063066     -0.03289209
   N          1.30731566     -2.04164426      0.40287378
   C         -2.19894815      1.39736555      0.21689711
   C         -2.15838122     -0.99708932     -0.20688275
   C         -3.59660155     -0.93853507     -0.19269985
   C         -4.26673842      0.23632726      0.01915473
   C          2.03442353     -0.91368503      0.15116868
   C          3.44276278     -0.93494969      0.13756147
   C          4.13759406      0.24023865     -0.06953420
   C          3.42897489      1.42816222     -0.26191767
   C          2.04701726      1.36199311     -0.23447876
   C         -3.56425822      1.44497190      0.23313401
   H         -1.57391728      2.26507070      0.37156066
   H         -4.12112127     -1.86818561     -0.35486832
   H         -0.50752395      0.22787306     -0.00958748
   H         -5.34880374      0.23740314      0.02420063
   H          3.96492496     -1.86947603      0.29074712
   H          5.21894730      0.23326124     -0.08327620
   H          3.93009642      2.36909229     -0.42994662
   H          1.45299110      2.25604480     -0.38399792
   H         -4.07303195      2.37941718      0.40450028
   H          1.78847488     -2.91461796      0.27709732
   H          0.32790966     -2.04133464      0.11314477


==> anc/geometries_and_references/S22/06a.xyz <==
          12
 
   O          1.39078388     -2.27008061      0.00000000
   N          1.32421633      0.01286468      0.00000000
   C         -1.39731388      0.02121283      0.00000000
   C         -0.69483969      1.24865269      0.00000000
   C          0.67049174      1.19894095      0.00000000
   C          0.71105124     -1.23272547      0.00000000
   C         -0.72716943     -1.17259351      0.00000000
   H         -2.47938926      0.02315429      0.00000000
   H         -1.20363427      2.19866610      0.00000000
   H          1.29551137      2.08032204      0.00000000
   H         -1.25169673     -2.11627809      0.00000000
   H          2.36198868      0.00786410      0.00000000


==> anc/geometries_and_references/S22/06b.xyz <==
          13
 
   N         -1.29694253      0.43034486     -0.02339591
   N         -1.34139184     -1.84193005      0.41236996
   C          0.79405528     -0.73523549      0.14705765
   C          1.48888656      0.43995285     -0.06003802
   C          0.78026739      1.62787642     -0.25242149
   C         -0.60169024      1.56170731     -0.22498258
   C         -0.61428397     -0.71397083      0.16066486
   H          2.57023980      0.43297545     -0.07378002
   H          1.28138892      2.56880649     -0.42045044
   H         -1.19571639      2.45575901     -0.37450174
   H          1.31621747     -1.66976183      0.30024330
   H         -0.86023262     -2.71490375      0.28659350
   H         -2.32079784     -1.84162044      0.12264095


==> anc/geometries_and_references/S22/07.xyz <==
          30
 
   N          1.28120351     -0.03370390     -0.59373944
   N          3.19933969      0.02007932     -2.05580796
   N          4.43477152     -0.01116669      1.31413143
   N          5.27567642      0.03551662     -0.77157531
   N          1.41780575     -0.08226042      1.72429204
   N         -3.57498661     -0.00668839     -1.73121418
   N         -1.57946140     -0.01678310     -0.57874263
   C          5.52918164      0.01967332      0.57237017
   C          3.91079987      0.01382081     -0.92083512
   C          2.02015215     -0.04150040      0.52758419
   C          1.89526427     -0.00446689     -1.79564914
   C         -4.26749720      0.01118131     -0.54849983
   C         -3.64555234      0.01621102      0.65148640
   C         -2.18994978      0.00174131      0.66182499
   C          3.42098429     -0.01517180      0.38460869
   C         -2.19340294     -0.02067120     -1.81108400
   C         -4.36442727      0.03561352      1.95901687
   H          5.94972670      0.05915173     -1.51852923
   H          0.40487922     -0.04810031      1.78907106
   H          1.99056794     -0.04046330      2.54706909
   H          1.22563149     -0.00069779     -2.64641957
   H          6.53444915      0.03183042      0.95903508
   H         -4.05553128     -0.00933159     -2.61534092
   H         -0.53763814     -0.02734060     -0.59327474
   H         -5.34473618      0.02121092     -0.63756615
   H         -4.09774228     -0.83598139      2.55471876
   H         -4.08051965      0.91289432      2.53817895
   H         -5.44221128      0.04482923      1.80988108
   O         -1.52128602      0.00548551      1.69723632
   O         -1.59549125     -0.03491160     -2.87222688


==> anc/geometries_and_references/S22/07a.xyz <==
          15
 
   N         -1.95178386      0.56106710      0.00000000
   N         -0.03332925      2.02368895      0.00000000
   N          1.20212147     -1.34637914      0.00000000
   N          2.04324360      0.73974544      0.00000000
   N         -1.81549148     -1.75738763      0.00000000
   C         -1.33757753      1.76324646      0.00000000
   C          0.18821586     -0.41697702      0.00000000
   C          2.29673251     -0.60429320      0.00000000
   C          0.67816805      0.88872551      0.00000000
   C         -1.21282642     -0.56026720      0.00000000
   H         -2.00723682      2.61399844      0.00000000
   H          3.30214065     -0.99077818      0.00000000
   H          2.71743323      1.48693454      0.00000000
   H         -2.82778832     -1.82173922      0.00000000
   H         -1.24202169     -2.57958482      0.00000000


==> anc/geometries_and_references/S22/07b.xyz <==
          15
 
   N         -0.34230883      1.76355295      0.00000000
   N          1.65332635      0.61122840      0.00000000
   C         -0.41287473     -0.61925764      0.00000000
   C          1.04280069     -0.62945892      0.00000000
   C         -1.03485166      0.58072250      0.00000000
   C          1.03933810      1.84355143      0.00000000
   C         -1.13178410     -1.92691313      0.00000000
   O          1.71149159     -1.66485936      0.00000000
   O          1.63726220      2.90478153      0.00000000
   H         -0.82288650      2.64766516      0.00000000
   H          2.69520170      0.62585971      0.00000000
   H         -2.11214546      0.66968999      0.00000000
   H         -0.85647443     -2.51434573     -0.87477156
   H         -0.85647443     -2.51434573      0.87477156
   H         -2.20962049     -1.77787116      0.00000000


==> anc/geometries_and_references/S22/08.xyz <==
          10
 
   C          0.00000000      0.00000000     -1.85916168
   C          0.00000000      0.00000000      1.85916168
   H          0.88862139     -0.51304580     -1.49459325
   H          0.00000000      1.02609160     -1.49459325
   H          0.00000000      0.00000000     -2.94828494
   H         -0.88862139     -0.51304580     -1.49459325
   H          0.00000000      0.00000000      2.94828494
   H         -0.88862139      0.51304580      1.49459325
   H          0.88862139      0.51304580      1.49459325
   H          0.00000000     -1.02609160      1.49459325


==> anc/geometries_and_references/S22/08a.xyz <==
           5
 
   C          0.00000000      0.00000000      0.00000000
   H         -0.62855181      0.62855181      0.62855181
   H          0.62855181     -0.62855181      0.62855181
   H          0.62855181      0.62855181     -0.62855181
   H         -0.62855181     -0.62855181     -0.62855181


==> anc/geometries_and_references/S22/09.xyz <==
          12
 
   C         -0.47192518     -0.47192518     -1.85911172
   C          0.47192518      0.47192518     -1.85911172
   C         -0.47192518      0.47192518      1.85911172
   C          0.47192518     -0.47192518      1.85911172
   H         -0.87046433     -0.87046433     -2.78330894
   H          0.87046433      0.87046433     -2.78330894
   H         -0.87242229     -0.87242229     -0.93612530
   H          0.87242229      0.87242229     -0.93612530
   H         -0.87242229      0.87242229      0.93612530
   H          0.87242229     -0.87242229      0.93612530
   H         -0.87046433      0.87046433      2.78330894
   H          0.87046433     -0.87046433      2.78330894


==> anc/geometries_and_references/S22/09a.xyz <==
           6
 
   C          0.00000000      0.66740297      0.00000000
   C          0.00000000     -0.66740297      0.00000000
   H          0.92339000      1.23379146      0.00000000
   H          0.92339000     -1.23379146      0.00000000
   H         -0.92339000      1.23379146      0.00000000
   H         -0.92339000     -1.23379146      0.00000000


==> anc/geometries_and_references/S22/10.xyz <==
          17
 
   C          1.39321830      0.03629132     -1.09376792
   C          0.72803665     -1.18840191     -1.09378931
   C         -0.66517994     -1.22470810     -1.09376792
   C         -1.39320457     -0.03629728     -1.09378931
   C         -0.72803836      1.18841678     -1.09376792
   C          0.66516792      1.22469919     -1.09378931
   C          0.00000000      0.00000000      2.62213323
   H          1.29295922     -2.11054162     -1.09222769
   H         -1.18132327     -2.17500888     -1.09221162
   H         -2.47426227     -0.06446472     -1.09222769
   H         -1.29295131      2.11056040     -1.09221162
   H          1.18130305      2.17500634     -1.09222769
   H          2.47427458      0.06444848     -1.09221162
   H          0.58687778      0.83817451      2.98589112
   H         -1.01931930      0.08916381      2.98589112
   H          0.00000000      0.00000000      1.53618302
   H          0.43244153     -0.92733832      2.98589112


==> anc/geometries_and_references/S22/10a.xyz <==
          12
 
   C          1.20697172      0.69684545      0.00000000
   C          1.20697172     -0.69684545      0.00000000
   C          0.00000000     -1.39369090      0.00000000
   C         -1.20697172     -0.69684545      0.00000000
   C         -1.20697172      0.69684545      0.00000000
   C          0.00000000      1.39369090      0.00000000
   H          2.14349909     -1.23754978      0.00000000
   H          0.00000000     -2.47509956      0.00000000
   H         -2.14349909     -1.23754978      0.00000000
   H         -2.14349909      1.23754978      0.00000000
   H          0.00000000      2.47509956      0.00000000
   H          2.14349909      1.23754978      0.00000000


==> anc/geometries_and_references/S22/10b.xyz <==
           5
 
   C          0.00000000      0.00000000      0.00000000
   H          0.62676633     -0.62676633      0.62676633
   H         -0.62676633      0.62676633      0.62676633
   H          0.62676633      0.62676633     -0.62676633
   H         -0.62676633     -0.62676633     -0.62676633


==> anc/geometries_and_references/S22/11.xyz <==
          24
 
   C         -1.04782559     -1.42167408      0.00000000
   C         -1.45450391     -0.85544620      1.20620529
   C         -1.45450391     -0.85544620     -1.20620529
   C         -2.26679771      0.27716110      1.20695434
   C         -2.67147895      0.84502138      0.00000000
   C         -2.26679771      0.27716110     -1.20695434
   C          1.04782559      1.42167408      0.00000000
   C          1.45450391      0.85544620     -1.20620529
   C          1.45450391      0.85544620      1.20620529
   C          2.26679771     -0.27716110     -1.20695434
   C          2.67147895     -0.84502138      0.00000000
   C          2.26679771     -0.27716110      1.20695434
   H         -1.13385381     -1.29205978     -2.14231583
   H         -2.58249530      0.71630683     -2.14379853
   H         -3.30304344      1.72327063      0.00000000
   H         -2.58249530      0.71630683      2.14379853
   H         -1.13385381     -1.29205978      2.14231583
   H         -0.40602544     -2.29190570      0.00000000
   H          0.40602544      2.29190570      0.00000000
   H          1.13385381      1.29205978      2.14231583
   H          2.58249530     -0.71630683      2.14379853
   H          3.30304344     -1.72327063      0.00000000
   H          2.58249530     -0.71630683     -2.14379853
   H          1.13385381      1.29205978     -2.14231583


==> anc/geometries_and_references/S22/11a.xyz <==
          12
 
   C         -1.20719552     -0.69697466      0.00000000
   C         -1.20719552      0.69697466      0.00000000
   C          0.00000000     -1.39394931      0.00000000
   C          0.00000000      1.39394931      0.00000000
   C          1.20719552      0.69697466      0.00000000
   C          1.20719552     -0.69697466      0.00000000
   H          0.00000000     -2.47443307      0.00000000
   H          2.14292190     -1.23721653      0.00000000
   H          2.14292190      1.23721653      0.00000000
   H          0.00000000      2.47443307      0.00000000
   H         -2.14292190      1.23721653      0.00000000
   H         -2.14292190     -1.23721653      0.00000000


==> anc/geometries_and_references/S22/12.xyz <==
          20
 
   C         -1.24680959     -1.17150413     -0.69613905
   C         -1.24680959     -1.17150413      0.69613905
   C          0.73191319     -2.26490544      0.69672907
   C          0.73191319     -2.26490544     -0.69672907
   C         -0.33762296      2.08037899      1.13004563
   C          0.85440595      1.35966507      1.13063116
   C          0.85440595      1.35966507     -1.13063116
   C         -0.33762296      2.08037899     -1.13004563
   H          1.54918115     -2.71251178      1.24756089
   H          1.54918115     -2.71251178     -1.24756089
   H         -2.06305680     -0.72200266     -1.24728017
   H         -2.06305680     -0.72200266      1.24728017
   H         -0.80999584      2.36462158      2.06186502
   H          1.32123899      1.06737879      2.06239933
   H          1.32123899      1.06737879     -2.06239933
   H         -0.80999584      2.36462158     -2.06186502
   N          1.47055949      0.99107763      0.00000000
   N         -0.25857085     -1.72326025      1.41448011
   N         -0.25857085     -1.72326025     -1.41448011
   N         -0.95192599      2.45320201      0.00000000


==> anc/geometries_and_references/S22/12a.xyz <==
          10
 
   C         -1.13064970      0.69613837      0.00000000
   C         -1.13064970     -0.69613837      0.00000000
   C          1.13064970     -0.69613837      0.00000000
   C          1.13064970      0.69613837      0.00000000
   N          0.00000000     -1.41447872      0.00000000
   N          0.00000000      1.41447872      0.00000000
   H         -2.06248004      1.24727895      0.00000000
   H         -2.06248004     -1.24727895      0.00000000
   H          2.06248004     -1.24727895      0.00000000
   H          2.06248004      1.24727895      0.00000000


==> anc/geometries_and_references/S22/13.xyz <==
          24
 
   N          2.01135938     -1.21320774      0.19492379
   N          1.37688905      0.83974570      1.02762699
   N         -2.01135938      1.21320774      0.19492379
   N         -1.37688905     -0.83974570      1.02762699
   H          1.72728787      0.99084696     -2.31901483
   H          1.05180435      1.38622341      1.81636270
   H          2.12946434     -2.20150546      0.34980454
   H          2.29752158     -1.39105972     -1.85265548
   H         -2.29752158      1.39105972     -1.85265548
   H         -1.72728787     -0.99084696     -2.31901483
   H         -1.05180435     -1.38622341      1.81636270
   H         -2.12946434      2.20150546      0.34980454
   C          2.02570833     -0.69717992     -1.07141231
   C         -2.02570833      0.69717992     -1.07141231
   C          1.30896093      1.45753453     -0.22759806
   C         -1.71452319     -0.59196531     -1.31949859
   C          1.64599150     -0.48521147      1.31171818
   C         -1.30896093     -1.45753453     -0.22759806
   C          1.71452319      0.59196531     -1.31949859
   C         -1.64599150      0.48521147      1.31171818
   O          1.56110950     -0.97180648      2.42279788
   O         -0.92059292     -2.61108722     -0.33305481
   O         -1.56110950      0.97180648      2.42279788
   O          0.92059292      2.61108722     -0.33305481


==> anc/geometries_and_references/S22/13a.xyz <==
          12
 
   N         -0.36375830      1.28966043      0.19492379
   N          0.27071203     -0.76329300      1.02762699
   H         -0.64992050      1.46751242     -1.85265548
   H         -0.07968680     -0.91439426     -2.31901483
   H          0.59579673     -1.30977072      1.81636270
   H         -0.48186327      2.27795815      0.34980454
   C         -0.37810725      0.77363262     -1.07141231
   C         -0.06692211     -0.51551261     -1.31949859
   C          0.33864014     -1.38108184     -0.22759806
   C          0.00160958      0.56166417      1.31171818
   O          0.72700816     -2.53463453     -0.33305481
   O          0.08649158      1.04825917      2.42279788


==> anc/geometries_and_references/S22/14.xyz <==
          28
 
   C          0.02063558      1.50889316     -1.27016128
   C         -1.23297004      0.95113446     -1.51363658
   C         -1.33659622     -0.24866704     -2.21464254
   C         -0.18723290     -0.88937444     -2.67502164
   C          1.06649835     -0.32648607     -2.43746830
   C          1.17070975      0.87371017     -1.73620989
   C         -1.98035828      0.40288528      1.99512922
   C         -0.77323230      1.05107686      2.20047271
   C          0.41213853      0.42631649      1.77852015
   C          1.79257235      0.78092490      1.81317471
   C          2.48684649     -0.25404315      1.22910542
   C          0.32783130     -0.84991776      1.15564923
   C         -0.88675726     -1.50828155      0.95446770
   C         -2.03757581     -0.86473599      1.38141844
   H         -2.12339106      1.44248370     -1.14679433
   H         -0.74344338      2.02141313      2.67938328
   H         -2.30926466     -0.68458129     -2.39889693
   H         -0.26863222     -1.81854568     -3.22349795
   H          2.22872133      1.67685981      2.22136474
   H          1.95829515     -0.81705362     -2.80562154
   H          2.14174523      1.30970731     -1.54626883
   H         -2.90005593      0.87241483      2.31767988
   H         -0.93121054     -2.47845443      0.47717514
   H          0.10178381      2.43359466     -0.71562227
   H         -2.99728880     -1.34335398      1.24061413
   H          1.84928459     -2.05966585      0.32707759
   H          3.54459034     -0.37150337      1.06329734
   N          1.60635659     -1.23675053      0.84931238


==> anc/geometries_and_references/S22/14a.xyz <==
          16
 
   H         -2.97346859      1.36333222      0.00000000
   H         -0.80859546      2.55299157      0.00000000
   H          2.17455671      2.04025856      0.00000000
   H         -0.99895841     -2.45671303      0.00000000
   H         -3.07255091     -1.10021849      0.00000000
   H          1.79917528     -2.14891490      0.00000000
   H          3.49609282     -0.30962564      0.00000000
   C          2.43400442     -0.13051818      0.00000000
   C          0.26573481     -0.69655226      0.00000000
   C         -0.95416312     -1.37550539      0.00000000
   C         -2.05038251      0.79920852      0.00000000
   C         -2.10885089     -0.60906485      0.00000000
   C          0.35078973      0.72351663      0.00000000
   C          1.73707256      1.05632395      0.00000000
   C         -0.83866213      1.47091568      0.00000000
   N          1.54820570     -1.17943439      0.00000000


==> anc/geometries_and_references/S22/14b.xyz <==
          12
 
   C          1.20625469     -0.69643147      0.00000000
   C          1.20625469      0.69643147      0.00000000
   C          0.00000000      1.39286294      0.00000000
   C         -1.20625469      0.69643147      0.00000000
   C         -1.20625469     -0.69643147      0.00000000
   C          0.00000000     -1.39286294      0.00000000
   H          2.14344185      1.23751673      0.00000000
   H          0.00000000      2.47503346      0.00000000
   H         -2.14344185      1.23751673      0.00000000
   H         -2.14344185     -1.23751673      0.00000000
   H          0.00000000     -2.47503346      0.00000000
   H          2.14344185     -1.23751673      0.00000000


==> anc/geometries_and_references/S22/15.xyz <==
          30
 
   N          0.17587861      2.64192585     -0.74008024
   N         -1.70113520      1.95307406      0.29442613
   N         -1.52213246      0.06730898      2.67581683
   N          0.78234041      0.16500941      2.35762192
   N          1.83755534      1.45928805      0.60589215
   N          1.17203815     -0.41281381     -2.11223940
   N         -1.09911487     -0.40330148     -1.80637088
   H         -1.34229828     -0.72439480      3.27043067
   H         -2.39529705      0.05626338      2.17303445
   H          2.80261119      0.31392716      2.01149064
   H          0.75758469      3.06489127     -1.44477901
   H          2.32245487     -1.63199297     -0.88120634
   H          0.07234767     -2.34052168      1.66430046
   H         -0.26359205     -3.64195683      0.52962171
   H          1.40782189     -3.12219205      0.81703794
   H         -1.76286378      3.25811629     -1.39041926
   H         -2.00482926     -0.01508636     -2.03290503
   H          1.98190680     -0.04093196     -2.57978698
   C          0.25417482     -1.78886486     -0.38738589
   C          0.37870648     -2.78286464      0.71779411
   C         -0.59314857      1.40652191      0.89586304
   C          0.59179597      1.81307204      0.27207023
   C          1.83181266      0.64237368      1.66247459
   C         -1.07189437     -1.29472597     -0.72830772
   C         -0.44955962      0.52655683      1.98290680
   C          1.30963092     -1.31859980     -1.08939537
   C         -0.03495267      0.11590949     -2.51070496
   C         -1.18828026      2.68083282     -0.68548930
   O         -0.14321041      0.95778657     -3.38743764
   O         -2.10635163     -1.60461060     -0.15427362


==> anc/geometries_and_references/S22/15a.xyz <==
          15
 
   N          0.32088770     -0.22336761     -2.13765847
   N         -1.55612611      0.02104710     -0.91906023
   N         -1.37712337      0.37150733      2.09827456
   N          0.92734950      0.21559418      1.80419214
   N          1.98256443     -0.10787260     -0.34966106
   H         -1.19728919      0.23214370      3.07854914
   H         -2.25028796      0.00817608      1.75056415
   H          2.94762028      0.07614317      1.45413962
   H          0.90259378     -0.42258317     -2.93503747
   H         -1.61785469     -0.24751430     -3.03323004
   C         -0.44813948      0.05985648     -0.10730938
   C          0.73680506     -0.09375729     -0.83587186
   C          1.97682175      0.06159831      0.97510124
   C         -0.30455053      0.20628322      1.28357591
   C         -1.04327117     -0.15725459     -2.12656823


==> anc/geometries_and_references/S22/15b.xyz <==
          15
 
   N          1.02702906     -0.21730672     -1.45545633
   N         -1.24412396      0.00570122     -1.24590085
   H          2.17744578     -0.20892474      0.27710534
   H         -0.07266142      1.09001492      2.57805592
   H         -0.40860114     -0.63257774      2.69597051
   H          1.26281280     -0.06181457      2.53167527
   H         -2.14983835      0.12002693     -1.68059423
   H          1.83689771     -0.28495260     -2.04902257
   C          0.10916573      0.02933386      0.73721431
   C          0.23369739      0.10795016      2.22155857
   C         -1.21690346      0.13767469      0.14673721
   C          1.16462183     -0.13453418     -0.09170897
   C         -0.17996176     -0.12520059     -2.11107786
   O         -0.28821950     -0.14984722     -3.32631848
   O         -2.25136072      0.32445658      0.77176215


==> anc/geometries_and_references/S22/16.xyz <==
          10
 
   C          0.00000000     -0.66757823     -1.76775615
   C          0.00000000      0.66757823     -1.76775615
   C          0.00000000      0.00000000      3.25740755
   C          0.00000000      0.00000000      2.05014410
   H         -0.92362134      1.23225346     -1.76928225
   H          0.92362134      1.23225346     -1.76928225
   H          0.92362134     -1.23225346     -1.76928225
   H         -0.92362134     -1.23225346     -1.76928225
   H          0.00000000      0.00000000      0.98425575
   H          0.00000000      0.00000000      4.32083390


==> anc/geometries_and_references/S22/16a.xyz <==
           6
 
   C         -0.66757860      0.00000000      0.00000000
   C          0.66757860      0.00000000      0.00000000
   H          1.23225356      0.92362126      0.00000000
   H          1.23225356     -0.92362126      0.00000000
   H         -1.23225356     -0.92362126      0.00000000
   H         -1.23225356      0.92362126      0.00000000


==> anc/geometries_and_references/S22/16b.xyz <==
           4
 
   C          0.00000000      0.00000000      0.60424722
   C          0.00000000      0.00000000     -0.60424722
   H          0.00000000      0.00000000     -1.66890459
   H          0.00000000      0.00000000      1.66890459


==> anc/geometries_and_references/S22/17.xyz <==
          15
 
   C          0.76502027     -0.57333614     -1.20754303
   C          0.46281238      0.78759245     -1.20790449
   C          0.31206763      1.46840937      0.00000000
   C          0.46281238      0.78759245      1.20790449
   C          0.76502027     -0.57333614      1.20754303
   C          0.91655965     -1.25341032      0.00000000
   H          0.88107744     -1.10105390     -2.14414902
   H          0.34179795      1.31476114     -2.14405541
   H          0.07626764      2.52369312      0.00000000
   H          0.34179795      1.31476114      2.14405541
   H          0.88107744     -1.10105390      2.14414902
   H          1.15341516     -2.30861598      0.00000000
   H         -2.63850392     -1.18253195      0.00000000
   H         -1.91710265      0.13446261      0.00000000
   O         -2.80411960     -0.23793393      0.00000000


==> anc/geometries_and_references/S22/17a.xyz <==
          12
 
   C         -1.20755722      0.69718349      0.00000000
   C         -1.20755722     -0.69718349      0.00000000
   C          0.00000000     -1.39436698      0.00000000
   C          1.20755722     -0.69718349      0.00000000
   C          1.20755722      0.69718349      0.00000000
   C          0.00000000      1.39436698      0.00000000
   H         -2.14397866      1.23782666      0.00000000
   H         -2.14397866     -1.23782666      0.00000000
   H          0.00000000     -2.47565332      0.00000000
   H          2.14397866     -1.23782666      0.00000000
   H          2.14397866      1.23782666      0.00000000
   H          0.00000000      2.47565332      0.00000000


==> anc/geometries_and_references/S22/17b.xyz <==
           3
 
   H         -0.75081142      0.00000000      0.19887913
   H          0.75081142      0.00000000      0.19887913
   O          0.00000000      0.00000000     -0.39775827


==> anc/geometries_and_references/S22/18.xyz <==
          16
 
   C         -0.80894004      0.73922315     -1.20710838
   C         -1.49580351      0.61989010      0.00000000
   C         -0.80894004      0.73922315      1.20710838
   C          0.56456840      0.97798453      1.20707394
   C          1.25138507      1.09710140      0.00000000
   C          0.56456840      0.97798453     -1.20707394
   H         -1.34160873      0.64397620     -2.14329009
   H         -2.55988026      0.42858264      0.00000000
   H         -1.34160873      0.64397620      2.14329009
   H          1.09714222      1.07083326      2.14369583
   H          2.31670063      1.28297601      0.00000000
   H          1.09714222      1.07083326     -2.14369583
   H          0.68989105     -2.92260428     -0.80607321
   H          0.68989105     -2.92260428      0.80607321
   H         -0.02524204     -1.72159613      0.00000000
   N          0.11073430     -2.72577975      0.00000000


==> anc/geometries_and_references/S22/18a.xyz <==
          12
 
   C         -1.20712852      0.69693598      0.00000000
   C         -1.20712852     -0.69693598      0.00000000
   C          0.00000000     -1.39387195      0.00000000
   C          1.20712852     -0.69693598      0.00000000
   C          1.20712852      0.69693598      0.00000000
   C          0.00000000      1.39387195      0.00000000
   H         -2.14356177      1.23758597      0.00000000
   H         -2.14356177     -1.23758597      0.00000000
   H          0.00000000     -2.47517193      0.00000000
   H          2.14356177     -1.23758597      0.00000000
   H          2.14356177      1.23758597      0.00000000
   H          0.00000000      2.47517193      0.00000000


==> anc/geometries_and_references/S22/18b.xyz <==
           4
 
   H          0.46538658      0.80607321      0.09971445
   H          0.46538658     -0.80607321      0.09971445
   H         -0.93077317      0.00000000      0.09971445
   N          0.00000000      0.00000000     -0.29914335


==> anc/geometries_and_references/S22/19.xyz <==
          15
 
   C         -0.71414694     -0.65965756      1.20770225
   C         -1.41090704     -0.63458743      0.00000000
   C         -0.71414694     -0.65965756     -1.20770225
   C          0.67959274     -0.70974508     -1.20786563
   C          1.37660587     -0.73478683      0.00000000
   C          0.67959274     -0.70974508      1.20786563
   C          0.07082374      2.70147055      0.00000000
   H         -2.49129309     -0.59294051      0.00000000
   H         -1.25432129     -0.63786256     -2.14405137
   H          1.21991603     -0.72730987     -2.14425702
   H          2.45721687     -0.77221640      0.00000000
   H          1.21991603     -0.72730987      2.14425702
   H         -1.25432129     -0.63786256      2.14405137
   H          0.14325696      1.63605102      0.00000000
   N         -0.00778439      3.86615976      0.00000000


==> anc/geometries_and_references/S22/19a.xyz <==
          12
 
   C         -1.20774234     -0.69729037      0.00000000
   C         -1.20774234      0.69729037      0.00000000
   C          0.00000000      1.39458073      0.00000000
   C          1.20774234      0.69729037      0.00000000
   C          1.20774234     -0.69729037      0.00000000
   C          0.00000000     -1.39458073      0.00000000
   H         -2.14407090      1.23787991      0.00000000
   H          0.00000000      2.47575982      0.00000000
   H          2.14407090      1.23787991      0.00000000
   H          2.14407090     -1.23787991      0.00000000
   H          0.00000000     -2.47575982      0.00000000
   H         -2.14407090     -1.23787991      0.00000000


==> anc/geometries_and_references/S22/19b.xyz <==
           3
 
   N          0.00000000      0.00000000      1.13418548
   C          0.00000000      0.00000000     -0.03315323
   H          0.00000000      0.00000000     -1.10103225


==> anc/geometries_and_references/S22/20.xyz <==
          24
 
   C          0.00000000      0.00000000      1.05872826
   C          0.00000000     -1.20600885      1.75736748
   C          0.00000000     -1.20717714      3.15128422
   C          0.00000000      0.00000000      3.84826915
   C          0.00000000      1.20717714      3.15128422
   C          0.00000000      1.20600885      1.75736748
   C         -1.39406385      0.00000000     -2.45446066
   C         -0.69704707      1.20723821     -2.45493605
   C          0.69704707      1.20723821     -2.45493605
   C          1.39406385      0.00000000     -2.45446066
   C          0.69704707     -1.20723821     -2.45493605
   C         -0.69704707     -1.20723821     -2.45493605
   H          0.00000000      0.00000000     -0.02188791
   H          0.00000000     -2.14163959      1.21411468
   H          0.00000000     -2.14356639      3.69268920
   H          0.00000000      0.00000000      4.92984445
   H          0.00000000      2.14356639      3.69268920
   H          0.00000000      2.14163959      1.21411468
   H         -2.47540031      0.00000000     -2.45063027
   H         -1.23823258      2.14356639     -2.45398476
   H          1.23823258      2.14356639     -2.45398476
   H          2.47540031      0.00000000     -2.45063027
   H          1.23823258     -2.14356639     -2.45398476
   H         -1.23823258     -2.14356639     -2.45398476


==> anc/geometries_and_references/S22/20a.xyz <==
          12
 
   C         -1.20729471     -0.69703193      0.00000000
   C         -1.20729471      0.69703193      0.00000000
   C          0.00000000      1.39406385      0.00000000
   C          1.20729471      0.69703193      0.00000000
   C          1.20729471     -0.69703193      0.00000000
   C          0.00000000     -1.39406385      0.00000000
   H         -2.14375956     -1.23770016      0.00000000
   H         -2.14375956      1.23770016      0.00000000
   H          0.00000000      2.47540031      0.00000000
   H          2.14375956      1.23770016      0.00000000
   H          2.14375956     -1.23770016      0.00000000
   H          0.00000000     -2.47540031      0.00000000


==> anc/geometries_and_references/S22/20b.xyz <==
          12
 
   C         -1.20818651     -0.69754681      0.00000000
   C         -1.20818651      0.69754681      0.00000000
   C          0.00000000      1.39509362      0.00000000
   C          1.20818651      0.69754681      0.00000000
   C          1.20818651     -0.69754681      0.00000000
   C          0.00000000     -1.39509362      0.00000000
   H         -2.14402742     -1.23785481      0.00000000
   H         -2.14402742      1.23785481      0.00000000
   H          0.00000000      2.47570962      0.00000000
   H          2.14402742      1.23785481      0.00000000
   H          2.14402742     -1.23785481      0.00000000
   H          0.00000000     -2.47570962      0.00000000


==> anc/geometries_and_references/S22/21.xyz <==
          28
 
   C          2.40026850      1.58653767      0.00000000
   C          2.60137838      0.91937641     -1.20829220
   C          3.00615121     -0.41522139     -1.20836512
   C          3.20975386     -1.08220873      0.00000000
   C          3.00615121     -0.41522139      1.20836512
   C          2.60137838      0.91937641      1.20829220
   C         -0.62774443     -2.12780037      0.00000000
   C         -2.00150826     -2.21992781      0.00000000
   C         -2.50486469     -0.88556096      0.00000000
   C         -1.37569781     -0.01888895      0.00000000
   C         -1.50123292      1.37328964      0.00000000
   C         -2.78428308      1.89816805      0.00000000
   C         -3.91708442      1.05900171      0.00000000
   C         -3.79145014     -0.32019866      0.00000000
   H          2.09077247      2.62265899      0.00000000
   H          2.43954489      1.43521366     -2.14459085
   H          3.15866913     -0.93361860     -2.14483864
   H          3.52518322     -2.11663054      0.00000000
   H          3.15866913     -0.93361860      2.14483864
   H          2.43954489      1.43521366      2.14459085
   H          0.69489271     -0.47436440      0.00000000
   H          0.11937043     -2.90379605      0.00000000
   H         -2.57020893     -3.13408401      0.00000000
   H         -0.63050553      2.01547514      0.00000000
   H         -2.91939013      2.97130929      0.00000000
   H         -4.90223304      1.50546006      0.00000000
   H         -4.66965215     -0.95276961      0.00000000
   N         -0.25587290     -0.80717062      0.00000000


==> anc/geometries_and_references/S22/21a.xyz <==
          16
 
   C          1.47459715     -1.93893427      0.00000000
   C          0.10083332     -2.03106172      0.00000000
   C         -0.40252311     -0.69669486      0.00000000
   C          0.72664377      0.16997715      0.00000000
   C          0.60110866      1.56215574      0.00000000
   C         -0.68194150      2.08703415      0.00000000
   C         -1.81474284      1.24786780      0.00000000
   C         -1.68910856     -0.13133257      0.00000000
   H          2.79723429     -0.28549830      0.00000000
   H          2.22171201     -2.71492996      0.00000000
   H         -0.46786735     -2.94521792      0.00000000
   H          1.47183604      2.20434124      0.00000000
   H         -0.81704855      3.16017539      0.00000000
   H         -2.79989146      1.69432616      0.00000000
   H         -2.56731057     -0.76390351      0.00000000
   N          1.84646868     -0.61830452      0.00000000


==> anc/geometries_and_references/S22/21b.xyz <==
          12
 
   C          1.20740108      0.69709334      0.00000000
   C          1.20740108     -0.69709334      0.00000000
   C          0.00000000     -1.39418667      0.00000000
   C         -1.20740108     -0.69709334      0.00000000
   C         -1.20740108      0.69709334      0.00000000
   C          0.00000000      1.39418667      0.00000000
   H          2.14388134      1.23777047      0.00000000
   H          2.14388134     -1.23777047      0.00000000
   H          0.00000000     -2.47554094      0.00000000
   H         -2.14388134     -1.23777047      0.00000000
   H         -2.14388134      1.23777047      0.00000000
   H          0.00000000      2.47554094      0.00000000


==> anc/geometries_and_references/S22/22.xyz <==
          26
 
   C         -2.04861881      0.94853114     -0.14411944
   C         -1.50459376      0.03277290      0.75922477
   C         -2.18909219     -1.14482497      1.05259955
   C         -3.41583448     -1.41845828      0.45381808
   C         -3.95588646     -0.49916979     -0.44487144
   C         -3.27856319      0.67764603     -0.74538136
   C          1.99546296      0.97118955      0.11378065
   C          1.54889067      0.25437098     -0.99318414
   C          2.20022495     -0.92229191     -1.34858001
   C          3.29005602     -1.38187591     -0.61063230
   C          3.72817268     -0.65500542      0.49287560
   C          3.08097222      0.52303486      0.86028090
   H         -3.68467994      1.39811992     -1.44152804
   H         -0.56532475      2.14933755     -0.04222940
   H          1.74277277      2.53343536      1.19394297
   H         -0.55216365      0.24134187      1.22848827
   H         -1.75662662     -1.84746098      1.75207386
   H         -3.94398020     -2.33270255      0.68402643
   H         -4.90858703     -0.69760924     -0.91690071
   H          0.70303900      0.62148340     -1.55762735
   H          1.85063446     -1.48028830     -2.20595358
   H          3.79151164     -2.29646953     -0.89243541
   H          4.57225216     -1.00032551      1.07349536
   H          3.41837409      1.08772286      1.72118105
   O         -1.43001734      2.11453790     -0.47888927
   O          1.31160481      2.12295807      0.43654496


==> anc/geometries_and_references/S22/22a.xyz <==
          13
 
   O         -1.57235299     -1.94544785      0.00000000
   C         -0.71280132     -0.86869662      0.00000000
   C         -1.28310356      0.40149071      0.00000000
   C         -0.45403367      1.51850512      0.00000000
   C          0.93257358      1.37415781      0.00000000
   C          1.49051210      0.09872807      0.00000000
   C          0.66969206     -1.02727164      0.00000000
   H         -1.05067952     -2.75459828      0.00000000
   H         -2.35971157      0.50022207      0.00000000
   H         -0.89751423      2.50439792      0.00000000
   H          1.57063230      2.24607137      0.00000000
   H          2.56429807     -0.02704483      0.00000000
   H          1.10248874     -2.02051383      0.00000000


==> anc/geometries_and_references/S22/22b.xyz <==
          13
 
   C         -0.71280132     -0.86869662      0.00000000
   C         -1.28310356      0.40149071      0.00000000
   C         -0.45403367      1.51850512      0.00000000
   C          0.93257358      1.37415781      0.00000000
   C          1.49051210      0.09872807      0.00000000
   C          0.66969206     -1.02727164      0.00000000
   H         -1.05067952     -2.75459828      0.00000000
   H         -2.35971157      0.50022207      0.00000000
   H         -0.89751423      2.50439792      0.00000000
   H          1.57063230      2.24607137      0.00000000
   H          2.56429807     -0.02704483      0.00000000
   H          1.10248874     -2.02051383      0.00000000
   O         -1.57235299     -1.94544785      0.00000000


==> anc/geometries_and_references/S22/cm <==
01 0 1
01a 0 1
02 0 1
02a 0 1
02b 0 1
03 0 1
03a 0 1
04 0 1
04a 0 1
05 0 1
05a 0 1
06 0 1
06a 0 1
06b 0 1
07 0 1
07a 0 1
07b 0 1
08 0 1
08a 0 1
09 0 1
09a 0 1
10 0 1
10a 0 1
10b 0 1
11 0 1
11a 0 1
12 0 1
12a 0 1
13 0 1
13a 0 1
14 0 1
14a 0 1
14b 0 1
15 0 1
15a 0 1
15b 0 1
16 0 1
16a 0 1
16b 0 1
17 0 1
17a 0 1
17b 0 1
18 0 1
18a 0 1
18b 0 1
19 0 1
19a 0 1
19b 0 1
20 0 1
20a 0 1
20b 0 1
21 0 1
21a 0 1
21b 0 1
22 0 1
22a 0 1
22b 0 1


==> anc/geometries_and_references/S22/references <==
Taken from M. S. Marshall, L. A. Burns and C. D. Sherrill, J. Chem. Phys.,
2011, 135, 194102;
L. Goerigk, A. Hansen, C. Bauer, S. Ehrlich, A. Najibi, S. Grimme 
Phys. Chem. Chem. Phys., 2017, 19, 32184.
All values are in kcal/mol.

1	01	01a		-1	2		3.133
2	02	02a		-1	2		4.989
3	03	03a		-1	2		18.753
4	04	04a		-1	2		16.062
5	05	05a		-1	2		20.641
6	06	06a	06b	-1	1	1	16.934
7	07	07a	07b	-1	1	1	16.66
8	08	08a		-1	2		0.527
9	09	09a		-1	2		1.472
10	10	10a	10b	-1	1	1	1.448
11	11	11a		-1	2		2.654
12	12	12a		-1	2		4.255
13	13	13a		-1	2		9.805
14	14	14a	14b	-1	1	1	4.524
15	15	15a	15b	-1	1	1	11.73
16	16	16a	16b	-1	1	1	1.496
17	17	17a	17b	-1	1	1	3.275
18	18	18a	18b	-1	1	1	2.312
19	19	19a	19b	-1	1	1	4.541
20	20	20a	20b	-1	1	1	2.717
21	21	21a	21b	-1	1	1	5.627
22	22	22a	22b	-1	1	1	7.097


==> anc/ordered_list_of_systems.txt <==
s22
System No. System Name
1          19b        
2          16b        
3          16         
4          12a        
5          07a        
6          04a        
7          15a        
8          12         
9          18b        
10         01a        
11         05a        
12         13a        
13         04         
14         13         
15         05         
16         03a        
17         01         
18         07         
19         09a        
20         16a        
21         15         
22         19         
23         07b        
24         15b        
25         06a        
26         09         
27         03         
28         06b        
29         06         
30         21a        
31         14a        
32         18         
33         21         
34         20b        
35         19a        
36         17a        
37         21b        
38         20a        
39         18a        
40         10a        
41         11a        
42         14         
43         14b        
44         22b        
45         22a        
46         20         
47         22         
48         11         
49         17         
50         10         
51         17b        
52         02a        
53         08a        
54         02         
55         08         
56         10b        


b30
System No. System Name
1          29a        
2          18a        
3          17a        
4          23a        
5          30a        
6          24a        
7          11a        
8          12a        
9          06a        
10         05a        
11         29         
12         25b        
13         26b        
14         29b        
15         17         
16         11         
17         13b        
18         14b        
19         17b        
20         07b        
21         08b        
22         11b        
23         23         
24         05         
25         30         
26         27b        
27         28b        
28         30b        
29         19b        
30         20b        
31         23b        
32         18         
33         12         
34         15b        
35         16b        
36         24         
37         18b        
38         25         
39         09b        
40         10b        
41         12b        
42         27         
43         21b        
44         22b        
45         06         
46         24b        
47         02b        
48         01b        
49         28         
50         26         
51         04b        
52         03b        
53         15         
54         16         
55         06b        
56         14         
57         05b        
58         13         
59         22         
60         10         
61         20         
62         21         
63         09         
64         08         
65         19         
66         04         
67         02         
68         03         
69         07         
70         04a        
71         26a        
72         28a        
73         02a        
74         20a        
75         16a        
76         08a        
77         10a        
78         14a        
79         22a        
80         01         
81         07a        
82         09a        
83         15a        
84         25a        
85         27a        
86         01a        
87         03a        
88         13a        
89         19a        
90         21a        


fh51
System No.                 System Name                
1                          H2                         
2                          HCN                        
3                          CO2                        
4                          H2C-C5-CH2                 
5                          heptatriyne                
6                          C4H9ONO                    
7                          H2O2                       
8                          NH3                        
9                          methylpyrazole             
10                         C4H9NO2                    
11                         H2CO                       
12                         methylimidazole            
13                         ethene                     
14                         C3H7NCO                    
15                         methylpyrrole              
16                         C4H9NCO                    
17                         methylfuran                
18                         methylpyridine             
19                         C3H7CN                     
20                         C2H5O_2                    
21                         C2H5CONH2                  
22                         CO                         
23                         C2H5CO2H                   
24                         C3H7CO2C2H3                
25                         C2H5CCNCHCH3               
26                         methanol                   
27                         dimethylpyrrole            
28                         C4H9NHCONH2                
29                         C2H5CO2CH3                 
30                         C3H7CONH2                  
31                         C3H7CHCO                   
32                         C3H7CO2H                   
33                         dimethyloxirane            
34                         HCON_C2H5_2                
35                         1-pentyne                  
36                         pentadiene                 
37                         propylfuran                
38                         HCO2C5H11                  
39                         H2O                        
40                         CO_2NHC3H7_2               
41                         C4H9CO2H                   
42                         toluene                    
43                         ethyl-g-butyrolactone      
44                         propyloxirane              
45                         2-pentyne                  
46                         methyl-d-valerolactone     
47                         hexyne                     
48                         hexandione                 
49                         diethyloxirane             
50                         C3H7NH2                    
51                         C2H4OH_2                   
52                         C4H9CHO                    
53                         diethylamine               
54                         C4H9NH2                    
55                         butanediol                 
56                         1-pentene                  
57                         trans-2-pentene            
58                         pentanediol                
59                         cis-2-pentene              
60                         1-hexene                   
61                         methylcyclohexa-1,4-diene  
62                         methylcyclohexa-1,3-diene  
63                         C6H12O                     
64                         pentanol                   
65                         ax-methylcyclohexene       
66                         3-hexene                   
67                         Heptene                    
68                         eq-methylcyclohexene       
69                         n-hexane                   
70                         3-methylpentane            
71                         n-nonane                   
72                         dimethylbutane             
73                         neo-hexane                 
74                         tetramethylpentane         
75                         methylcyclohexane          
76                         C4H9SO3H                   
77                         C4H9SO2H                   
78                         OS_C2H5_2                  
79                         propylthiophene            
80                         C2H5CClCHCH3               
81                         S_C2H5_2                   
82                         C3H7SH                     
83                         C3H7S_2                    
84                         COCl2                      
85                         Cl2                        
86                         HCl                        
87                         H2S                        


darc
System No. System Name
1          ethine     
2          malein     
3          maleinNH   
4          ethene     
5          furane     
6          butadiene  
7          P7         
8          P7X        
9          P8         
10         P8X        
11         P9         
12         P9X        
13         P10        
14         P10X       
15         cpdiene    
16         chdiene    
17         P4         
18         P2         
19         P6         
20         P3         
21         P1         
22         P5         

